A Challenge Set for French --> English Machine Translation

We present a challenge set for French --> English machine translation based on the approach introduced in Isabelle, Cherry and Foster (EMNLP 2017). Such challenge sets are made up of sentences that are expected to be relatively difficult for machines to translate correctly because their most straightforward translations tend to be linguistically divergent. We present here a set of 506 manually constructed French sentences, 307 of which are targeted to the same kinds of structural divergences as in the paper mentioned above. The remaining 199 sentences are designed to test the ability of the systems to correctly translate difficult grammatical words such as prepositions. We report on the results of using this challenge set for testing two different systems, namely Google Translate and DEEPL, each on two different dates (October 2017 and January 2018). All the resulting data are made publicly available.

==> anc/Challenge_set_fr_en_export.json <==
{
    "category_minor": "Translation of French clitics", 
    "reference": "The man looked at himself in the mirror.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "L'homme s'est regard\u00e9 dans le miroir.", 
    "systems": [
        {
            "output": "The man looked at himself in the mirror.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The man looked at himself in the mirror.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The man looked at himself in the mirror.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The man looked at himself in the mirror.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1a"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "The woman looked at herself in the mirror.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "La femme s'est regard\u00e9e dans le miroir.", 
    "systems": [
        {
            "output": "The woman looked at herself in the mirror.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The woman looked at herself in the mirror.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The woman looked at herself in the mirror.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The woman looked at herself in the mirror.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1b"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "The man and the woman looked at each other in the mirror.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "L'homme et la femme se sont regard\u00e9s dans le miroir.", 
    "systems": [
        {
            "output": "The man and the woman looked at each other in the mirror.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The man and the woman looked at each other in the mirror.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The man and the woman looked at each other in the mirror.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The man and woman looked at each other in the mirror.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1c"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "This machine repairs itself.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Cette machine se r\u00e9pare elle-m\u00eame.", 
    "systems": [
        {
            "output": "This machine repairs itself.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This machine repairs itself.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This machine repairs itself.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This machine repairs itself.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1d"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "The chief rewarded him well.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Le chef l'a bien r\u00e9compens\u00e9.", 
    "systems": [
        {
            "output": "The chief rewarded him well.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The chef rewarded him well.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The chief rewarded him well.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The chief rewarded him well.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1e"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "The chef rewarded her well.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Le chef l'a bien r\u00e9compens\u00e9e.", 
    "systems": [
        {
            "output": "The chef rewarded her well.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The chef has rewarded her.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The chief rewarded her well.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The chief rewarded her well.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1f"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "I assert it.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Je l'affirme.", 
    "systems": [
        {
            "output": "I say that.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I affirm it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I'm saying that.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I affirm that.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1g"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "I suppose so.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Je le suppose.", 
    "systems": [
        {
            "output": "I suppose so.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I suppose so.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I guess so, I suppose.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I'm guessing.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1h"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "The plumber quickly repaired it.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Le plombier l'a vite r\u00e9par\u00e9.", 
    "systems": [
        {
            "output": "The plumber quickly repaired it.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The plumber quickly repaired it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The plumber fixed it quickly.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The plumber fixed it quickly.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1i"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "Luc has some.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Luc en a.", 
    "systems": [
        {
            "output": "Luke has it.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Luke has some.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Luc has some.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Luc does.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1j"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "Luc does not have any. (RK: or, Luc has none).", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Luc n'en a pas.", 
    "systems": [
        {
            "output": "Luke does not.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Luke does not have one.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Luc doesn't have one.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Luc doesn't have one.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1k"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "Luc sees five small ones.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Luc en voit cinq petits.", 
    "systems": [
        {
            "output": "Luc sees five of them.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Luke sees five little ones.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Luc sees five little ones.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Luc sees five little ones.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1l"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "He admires its/their colors.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Il en admire les couleurs.", 
    "systems": [
        {
            "output": "He admires the colors.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He admires the colors.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He admires the colours.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He admires the colours.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1m"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "I often think about it.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "J'y pense souvent.", 
    "systems": [
        {
            "output": "I often think about it.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I often think about it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I think about it a lot.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I think about it a lot.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1n"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "I go there often.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "J'y vais souvent.", 
    "systems": [
        {
            "output": "I go there often.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I go there often.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I go there a lot.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I go there a lot.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1o"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "The chief gave him a respite.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Le chef lui a donn\u00e9 un r\u00e9pit.", 
    "systems": [
        {
            "output": "The chief gave him a respite.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The chef gave him a break.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The chief gave him a break.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The chief gave him a break.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1p"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "The chief gave them a respite.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Le chef leur a donn\u00e9 un r\u00e9pit.", 
    "systems": [
        {
            "output": "The chief gave them a respite.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The chef gave them a break.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The chief gave them a break.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The chief gave them a break.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1q"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "I borrowed 5 dollars from them.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted pronoun correctly translated?", 
    "source": "Je leur ai emprunt\u00e9 5 dollars.", 
    "systems": [
        {
            "output": "I borrowed $ 5.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I borrowed them 5 dollars.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I borrowed five dollars from them.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I borrowed five dollars from them.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1r"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "He gave it to her.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Are the French highlighted pronouns correctly translated?", 
    "source": "Il le lui a donn\u00e9.", 
    "systems": [
        {
            "output": "He gave it to him.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He gave it to him.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He gave it to her.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He gave it to her.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1s"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "He gave them to him.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Are the French highlighted pronouns correctly translated?", 
    "source": "Il les lui a donn\u00e9es.", 
    "systems": [
        {
            "output": "He gave them to her.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He gave them to him.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He gave them to her.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He gave them to her.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1t"
}
{
    "category_minor": "Translation of French clitics", 
    "reference": "He gave us some.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Are the French highlighted pronouns correctly translated?", 
    "source": "Il nous en a donn\u00e9.", 
    "systems": [
        {
            "output": "He gave us some.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He gave us some.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He gave us some.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He gave us some.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS1u"
}
{
    "category_minor": "Chez soi", 
    "reference": "My son stayed home. / My son stayed at his place.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted phrase correctly translated?", 
    "source": "Mon fils est demeur\u00e9 chez lui.", 
    "systems": [
        {
            "output": "My son stayed at home.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "My son stayed at home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "My son stayed at home.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "My son stayed at home.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS2a"
}
{
    "category_minor": "Chez soi", 
    "reference": "My daughter stayed home. / My daughter stayed at her place.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted phrase correctly translated?", 
    "source": "Ma fille est demeur\u00e9e chez elle.", 
    "systems": [
        {
            "output": "My daughter stayed at home.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "My daughter stayed at home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "My daughter stayed at home.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "My daughter stayed at home.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS2b"
}
{
    "category_minor": "Chez soi", 
    "reference": "My daughter stayed at his place.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted phrase correctly translated?", 
    "source": "Ma fille est demeur\u00e9e chez lui.", 
    "systems": [
        {
            "output": "My daughter stayed at home.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "My daughter stayed at home.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "My daughter stayed at home.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "My daughter stayed at home.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS2c"
}
{
    "category_minor": "Chez soi", 
    "reference": "My son stayed at her place.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the French highlighted phrase correctly translated?", 
    "source": "Mon fils est demeur\u00e9e chez elle.", 
    "systems": [
        {
            "output": "My son stayed at home.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "My son stayed at home.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "My son stayed at home.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "My son stayed at home.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS2d"
}
{
    "category_minor": "Verb tense", 
    "reference": "Paul repairs / is repairing the car.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Paul r\u00e9pare la voiture.", 
    "systems": [
        {
            "output": "Paul repairs the car.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul repairs the car.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's fixing the car.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul's fixing the car.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3a"
}
{
    "category_minor": "Verb tense", 
    "reference": "Paul is repairing the car.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Paul est en train de r\u00e9parer la voiture.", 
    "systems": [
        {
            "output": "Paul is repairing the car.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul is fixing the car.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's fixing the car.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul's fixing the car.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3b"
}
{
    "category_minor": "Verb tense", 
    "reference": "During the summer, Paul reads the newspaper.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Pendant l\u0092\u00e9t\u00e9, Paul lit le journal.", 
    "systems": [
        {
            "output": "During the summer, Paul reads the newspaper.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "During the summer, Paul reads the newspaper.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "During the summer, Paul reads the paper.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "During the summer, Paul reads the paper.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3c"
}
{
    "category_minor": "Verb tense", 
    "reference": "Luc is beginning to understand that Mary will never love him.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Luc est en train de comprendre que Marie ne l'aimera jamais.", 
    "systems": [
        {
            "output": "Luke is understanding that Mary will never love him.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Luke is understanding that Mary will never love him.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Luke is now understanding that Mary will never love him.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Luke is understanding that Mary will never love him.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3d"
}
{
    "category_minor": "Verb tense", 
    "reference": "As soon as Paul read a book, he fell asleep.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "D\u00e8s que Paul lisait un livre, il s'endormait.", 
    "systems": [
        {
            "output": "As soon as Paul read a book, he fell asleep.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "As soon as Paul read a book, he fell asleep.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "As soon as Paul read a book, he fell asleep.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As soon as Paul read a book, he fell asleep.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3e"
}
{
    "category_minor": "Verb tense", 
    "reference": "For some time Paul had been reading novels.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Depuis quelque temps, Paul lisait des romans.", 
    "systems": [
        {
            "output": "For some time Paul had been reading novels.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "For some time Paul had been reading novels.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul had been reading novels for some time.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul had been reading novels for some time.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3f"
}
{
    "category_minor": "Verb tense", 
    "reference": "Since this morning, Paul has read three books.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Depuis ce matin, Paul a lu trois livres.", 
    "systems": [
        {
            "output": "Since this morning, Paul has read three books.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Since this morning, Paul has read three books.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Since this morning, Paul has read three books.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Since this morning, Paul has read three books.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3g"
}
{
    "category_minor": "Verb tense", 
    "reference": "It is imperative that the matrix be square.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Il est imp\u00e9ratif que la matrice soit carr\u00e9e.", 
    "systems": [
        {
            "output": "It is imperative that the matrix be square.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It is imperative that the matrix be square.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It is imperative that the matrix be square.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It is imperative that the matrix be square.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3h"
}
{
    "category_minor": "Verb tense", 
    "reference": "It is essential that he arrive on time.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Il est essentiel qu'il arrive \u00e0 temps.", 
    "systems": [
        {
            "output": "It is essential that it arrives on time.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "It is essential that he arrive on time.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It is essential that he arrives in time.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It is essential that he arrives in time.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3i"
}
{
    "category_minor": "Verb tense", 
    "reference": "It is important that he try to be forgiven.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Il est important qu'il essaie de se faire pardonner.", 
    "systems": [
        {
            "output": "It is important that he try to be forgiven.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It is important that he tries to be forgiven.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "It's important that he tries to make amends.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It is important that he tries to make amends.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3j"
}
{
    "category_minor": "Verb tense", 
    "reference": "It is desirable that Mary leave  first.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted French verb translated with a verb that has an equivalent English tense?", 
    "source": "Il est souhaitable que Marie parte la premi\u00e8re.", 
    "systems": [
        {
            "output": "It is desirable that Mary should leave first.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It is desirable that Mary leave first.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It is desirable that Mary go first.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Mary should leave first.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS3k"
}
{
    "category_minor": "Verb tense concord", 
    "reference": "Max will leave as soon as you get up.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted pair of French verbs translated as a pair of English verbs whose tenses correctly render the time relationship?", 
    "source": "Max partira d\u00e8s que tu te l\u00e8veras.", 
    "systems": [
        {
            "output": "Max will leave as soon as you get up.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max will leave as soon as you get up.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max will leave as soon as you get up.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max will leave as soon as you get up.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS4a"
}
{
    "category_minor": "Verb tense concord", 
    "reference": "We'll sleep as soon as it gets dark.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted pair of French verbs translated as a pair of English verbs whose tenses correctly render the time relationship?", 
    "source": "Nous dormirons d\u00e8s qu'il fera noir.", 
    "systems": [
        {
            "output": "We will sleep as soon as it gets dark.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "We will sleep as soon as it gets dark.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "We'll sleep as soon as it gets dark.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "We'll sleep as soon as it gets dark.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS4b"
}
{
    "category_minor": "Verb tense concord", 
    "reference": "He said he'd sleep as long as Max was there.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted pair of French verbs translated as a pair of English verbs whose tenses correctly render the time relationship?", 
    "source": "Il a dit qu'il dormirait tant que Max serait l\u00e0.", 
    "systems": [
        {
            "output": "He said he'd sleep as long as Max would be there.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He said he would sleep as long as Max was there.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He said he'd be asleep while Max was here.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He said he'd be asleep while Max was here.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS4c"
}
{
    "category_minor": "Verb tense concord", 
    "reference": "I suppose Max would buy a car as soon as he had saved enough.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted pair of French verbs translated as a pair of English verbs whose tenses correctly render the time relationship?", 
    "source": "Je suppose que Max ach\u00e8terait une voiture d\u00e8s qu'il aurait  \u00e9pargn\u00e9 suffisamment.", 
    "systems": [
        {
            "output": "I suppose Max would buy a car as soon as he saved enough.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I suppose Max would buy a car as soon as he saved enough.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I guess Max would buy a car as soon as he saved enough.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I guess Max would buy a car as soon as he saved enough.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS4d"
}
{
    "category_minor": "Verb tense concord", 
    "reference": "He said he would leave as soon as she had eaten.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted pair of French verbs translated as a pair of English verbs whose tenses correctly render the time relationship?", 
    "source": "Il a dit qu'il s'en irait aussit\u00f4t qu'elle aurait mang\u00e9.", 
    "systems": [
        {
            "output": "He said he would leave as soon as she had eaten.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He said he would leave as soon as she had eaten.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He said he'd leave as soon as she ate.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He said he'd leave as soon as she ate.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS4e"
}
{
    "category_minor": "Verb tense concord", 
    "reference": "In case it rains, I put on my raincoat.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted pair of French verbs translated as a pair of English verbs whose tenses correctly render the time relationship?", 
    "source": "Au cas o\u00f9 il pleuvrait, je mets mon imperm\u00e9able.", 
    "systems": [
        {
            "output": "In case it rained, I put on my raincoat.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "In case it rains, I put on my raincoat.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "In case it rains, I'll put on my raincoat.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "In case it rains, I'll put on my raincoat.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS4f"
}
{
    "category_minor": "Verb tense concord", 
    "reference": "Even if he asked me, I would not help him.", 
    "category_major": "Morpho-Syntactic", 
    "question": "Is the highlighted pair of French verbs translated as a pair of English verbs whose tenses correctly render the time relationship?", 
    "source": "Quand bien m\u00eame il me le demanderait, je ne l'aiderais pas.", 
    "systems": [
        {
            "output": "Even if he asked me, I would not help him.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Even if he would ask me, I would not help him.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Even if he would ask me, I wouldn't help him.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Even if he would ask me, I wouldn't help him.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "MS4g"
}
{
    "category_minor": "Argument switch", 
    "reference": "John misses Mary a lot.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the experiencer and object of the missing situation preserved in the  translation (possible argument switch)?", 
    "source": "Mary manque beaucoup \u00e0 John.", 
    "systems": [
        {
            "output": "Mary misses John a lot.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Mary misses John a lot.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "John misses Mary very much.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "John misses Mary very much.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS1a"
}
{
    "category_minor": "Argument switch", 
    "reference": "My sister misses New-York a lot.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the experiencer and object of the missing situation preserved in the  translation (possible argument switch)?", 
    "source": "New-York manque beaucoup \u00e0 ma s\u009cur.", 
    "systems": [
        {
            "output": "New York misses my sister a lot.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "New York misses my sister a lot.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "My sister misses New York very much.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "My sister misses New York very much.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS1b"
}
{
    "category_minor": "Argument switch", 
    "reference": "He misses his dog a lot.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the experiencer and object of the missing situation preserved in the  translation (possible argument switch)?", 
    "source": "Son chien lui manque \u00e9norm\u00e9ment.", 
    "systems": [
        {
            "output": "His dog misses him enormously.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "His dog misses him enormously.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He misses his dog so much.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He misses his dog so much.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS1c"
}
{
    "category_minor": "Argument switch", 
    "reference": "He misses Paul's brother OR Paul misses his brother.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the experiencer and object of the missing situation preserved in the  translation (possible argument switch)?", 
    "source": "Le fr\u00e8re de Paul lui manque beaucoup.", 
    "systems": [
        {
            "output": "He misses Paul's brother.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul's brother misses him a lot.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's brother misses Paul a lot.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He misses Paul's brother very much.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS1d"
}
{
    "category_minor": "Argument switch", 
    "reference": "What he is missing most is his dog.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the experiencer and object of the missing situation preserved in the  translation (possible argument switch)?", 
    "source": "Ce qui lui manque le plus c'est son chien.", 
    "systems": [
        {
            "output": "What he misses most is his dog.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "What he misses most is his dog.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "What he misses most is his dog.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "What he misses most is his dog.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS1e"
}
{
    "category_minor": "Manner-of-movement verbs", 
    "reference": "John would love to swim across the ocean.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the movement verb and the manner adverbial correctly translated?", 
    "source": "John aimerait traverser l'oc\u00e9an \u00e0 la nage.", 
    "systems": [
        {
            "output": "John would like to swim across the ocean.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "John would like to swim across the ocean.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "John would like to swim across the ocean.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "John would like to swim across the ocean.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS2a"
}
{
    "category_minor": "Manner-of-movement verbs", 
    "reference": "John would like to breaststroke across the lake.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the movement verb and the manner adverbial correctly translated?", 
    "source": "John aimerait traverser le lac \u00e0 la brasse.", 
    "systems": [
        {
            "output": "John would like to cross the lake at the breaststroke.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "John would like to cross the lake at breaststroke.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "John would like to cross the lake at the breaststroke.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "John would like to cross the lake at the breaststroke.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS2b"
}
{
    "category_minor": "Manner-of-movement verbs", 
    "reference": "He ran into the room.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the movement verb and the manner adverbial correctly translated?", 
    "source": "Il est entr\u00e9 dans la chambre en courant.", 
    "systems": [
        {
            "output": "He ran into the room.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He ran into the room.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He ran into the bedroom.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He ran into the bedroom.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS2c"
}
{
    "category_minor": "Manner-of-movement verbs", 
    "reference": "He ran into the room.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the movement verb and the manner adverbial correctly translated?", 
    "source": "Il est entr\u00e9 dans la chambre \u00e0 la course.", 
    "systems": [
        {
            "output": "He entered the room at the race.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He entered the room at the race.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He walked into the room at the race.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He went into the bedroom at the race.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "dLS2"
}
{
    "category_minor": "Manner-of-movement verbs", 
    "reference": "The man limped across the park.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the movement verb and the manner adverbial correctly translated?", 
    "source": "L'homme traversa le parc en bo\u00eetant.", 
    "systems": [
        {
            "output": "The man crossed the park in a box.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The man crossed the park in limp.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The man went through the park limping.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The man went through the park limping.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS2e"
}
{
    "category_minor": "Manner-of-movement verbs", 
    "reference": "Max pushed his way towards the stage by using his elbows. / Max elbowed his way towards the stage.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Are the movement verb and the manner adverbial correctly translated?", 
    "source": "Max s'est fray\u00e9 un chemin vers la sc\u00e8ne en jouant des coudes.", 
    "systems": [
        {
            "output": "Max made his way to the stage by playing with his elbows.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max made his way to the stage by elbowing.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max made his way to the stage playing elbows.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max made his way to the stage playing elbows.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS2f"
}
{
    "category_minor": "verb/adverb transposition", 
    "reference": "Max finally understood the difficulty.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted French phrase correctly rendered in the English translation?", 
    "source": "Max a fini par comprendre la difficult\u00e9.", 
    "systems": [
        {
            "output": "Max finally understood the difficulty.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max came to understand the difficulty.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max has come to understand the difficulty.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max has come to understand the difficulty.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS3a"
}
{
    "category_minor": "verb/adverb transposition", 
    "reference": "Max almost fell.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted French phrase correctly rendered in the English translation?", 
    "source": "Max a failli tomber.", 
    "systems": [
        {
            "output": "Max almost fell.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max almost fell.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max almost fell down.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max almost fell down.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS3b"
}
{
    "category_minor": "verb/adverb transposition", 
    "reference": "Max almost fell.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted French phrase correctly rendered in the English translation?", 
    "source": "Max a manqu\u00e9 de tomber.", 
    "systems": [
        {
            "output": "Max failed to fall.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max failed to fall.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max almost fell down.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max failed to fall.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS3c"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Max thinks he knows the truth.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate verb  correctly rendered in English?", 
    "source": "Max croit conna\u00eetre la v\u00e9rit\u00e9.", 
    "systems": [
        {
            "output": "Max thinks he knows the truth.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max thinks he knows the truth.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max thinks he knows the truth.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max thinks he knows the truth.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4a"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Mary thought she knew the truth.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate verb  correctly rendered in English?", 
    "source": "Mary croyait conna\u00eetre la v\u00e9rit\u00e9.", 
    "systems": [
        {
            "output": "Mary thought she knew the truth.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Mary thought she knew the truth.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Mary thought she knew the truth.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Mary thought she knew the truth.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4b"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Unless he leaves right away, he will not arrive on time.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "\u00c0 moins de partir tout de suite, il n'arrivera pas \u00e0 l'heure.", 
    "systems": [
        {
            "output": "Unless you leave immediately, he will not arrive on time.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Unless he leaves immediately, he will not arrive on time.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Unless he leaves right now, he's not gonna make it in time.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Unless he leaves right now, he won't make it in time.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4c"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Unless I leave right away, I will not arrive on time.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "\u00c0 moins de partir tout de suite, je n'arriverai pas \u00e0 l'heure.", 
    "systems": [
        {
            "output": "Unless I leave right away, I will not be on time.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Unless I leave immediately, I will not arrive on time.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Unless I leave right now, I won't be able to get there in time.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Unless I leave right now, I won't be able to get there in time.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4d"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Unless you leave right away, you will not arrive on time.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "\u00c0 moins de partir tout de suite, vous n'arriverez pas \u00e0 l'heure.", 
    "systems": [
        {
            "output": "Unless you leave right away, you will not arrive on time.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Unless you leave right away, you will not arrive on time.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Unless you leave right now, you won't make it in time.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Unless you leave now, you won't be able to get there in time.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4e"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Unless he pleases his boss enough, Max will be fired.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "\u00c0 d\u00e9faut de plaire suffisamment \u00e0 son patron, Max sera cong\u00e9di\u00e9.", 
    "systems": [
        {
            "output": "Failing to please his boss enough, Max will be fired.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "If he does not please his boss enough, Max will be fired.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Failing to sufficiently please his boss, Max will be fired.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Failing to please his boss sufficiently, Max will be fired.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4f"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Max is hiding the fact that he destroyed the letter.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate verb construction  correctly rendered in English?", 
    "source": "Max cache avoir d\u00e9truit la lettre.", 
    "systems": [
        {
            "output": "Max hides having destroyed the letter.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max hides destroying the letter.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max hides that he destroyed the letter.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max hides that he destroyed the letter.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4g"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "As soon as his work was over, Max left.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Aussit\u00f4t son travail termin\u00e9, Max partit.", 
    "systems": [
        {
            "output": "As soon as his work was over, Max left.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "As soon as his work was done, Max left.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "As soon as his work was finished, Max left.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As soon as his work was finished, Max left.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4h"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "As soon as her work was over, Mary left.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Aussit\u00f4t son travail termin\u00e9, Mary partit.", 
    "systems": [
        {
            "output": "As soon as her work was over, Mary left.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "As soon as her work was done, Mary left.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "As soon as her work was finished, Mary left.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As soon as her work was finished, Mary left.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4i"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Because he was tired, Paul quickly fell asleep.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Parce que fatigu\u00e9, Paul s'est vite endormi.", 
    "systems": [
        {
            "output": "Because he was tired, Paul soon fell asleep.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Because tired, Paul quickly fell asleep.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Because he's tired, Paul fell asleep quickly.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Because he was tired, Paul quickly fell asleep.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4j"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Because she was tired, Marie soon fell asleep.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Parce que fatigu\u00e9e, Marie s'est vite endormie.", 
    "systems": [
        {
            "output": "Because she was tired, Marie soon fell asleep.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Because tired, Marie quickly fell asleep.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Because she was tired, Marie fell asleep quickly.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Because she was tired, Marie quickly fell asleep.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4k"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "The ladies who came to the church are gone.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Les dames venues \u00e0 l\u0092\u00e9glise sont reparties.", 
    "systems": [
        {
            "output": "The ladies who came to the church left.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The ladies who have come to church are gone again.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The ladies who came to the church are gone.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The ladies who came to the church are gone.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4l"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "The ladies who had come to the church had gone away.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Les dames venues \u00e0  l\u0092\u00e9glise \u00e9taient reparties.", 
    "systems": [
        {
            "output": "The ladies who came to church had left.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The ladies who came to church had left.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The ladies who came to the church were gone.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The ladies who came to the church were gone.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4m"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "The children who are missing from their homes are named Max and Jim.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Les enfants disparus de leurs domiciles se nomment Max et Jim.", 
    "systems": [
        {
            "output": "The missing children from their homes are called Max and Jim.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The missing children of their homes are called Max and Jim.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Missing children in their homes are named Max and Jim.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Missing children in their homes are named Max and Jim.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4n"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "As the children had not eaten since the previous day, they decided to look for berries.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the semantic relation between the highlighted subordinate clause and the main cklause correctly rendered in English?", 
    "source": "Les enfants n'ayant pas mang\u00e9 depuis la veille, ils d\u00e9cid\u00e8rent de chercher des baies.", 
    "systems": [
        {
            "output": "Since the children had not eaten since the day before, they decided to look for berries.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Since the children had not eaten since the day before, they decided to look for berries.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The children had not eaten since the day before, so they decided to look for berries.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The children had not eaten since the day before, so they decided to look for berries.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4o"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "As the group only included toddlers, the teachers had to be handpicked.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the semantic relation between the highlighted subordinate clause and the main cklause correctly rendered in English?", 
    "source": "Le groupe ne comprenant que des enfants en bas \u00e2ge, les enseignants ont d\u00fb \u00eatre tri\u00e9s sur le volet.", 
    "systems": [
        {
            "output": "Since the group included only small children, the teachers had to be handpicked.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The group included only young children, teachers had to be handpicked.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "As the group included only young children, teachers had to be handpicked.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As the group included only young children, teachers had to be handpicked.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4p"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "As the photographers had not been informed of the change in schedule, the press conference could not be recorded.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the semantic relation between the highlighted subordinate clause and the main cklause correctly rendered in English?", 
    "source": "Les photographes n\u0092ayant pas \u00e9t\u00e9 inform\u00e9s du changement d\u0092horaire, la conf\u00e9rence de presse n\u0092a pas pu \u00eatre ?lm\u00e9e.", 
    "systems": [
        {
            "output": "Since the photographers were not informed of the change of schedule, the press conference could not be fi lmed.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "As the photographers were not informed about the schedule change, the press conference could not be fi lmed.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "As the photographers were not informed of the change of schedule, the press conference could not be called.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As the photographers were not informed of the schedule change, the press conference could not be moved.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4q"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "As soon as they were in bed, the children fell asleep.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "\u00c0 peine au lit, les enfants se sont endormis.", 
    "systems": [
        {
            "output": "As soon as they were in bed, the children fell asleep.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Just in bed, the children fell asleep.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Barely in bed, the children fell asleep.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Barely in bed, the kids fell asleep.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4r"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Unless a miracle happens, Luke will die.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "A moins d'un miracle, Luc va mourir.", 
    "systems": [
        {
            "output": "Unless a miracle happens, Luke will die.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Unless there is a miracle, Luc will die.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Unless there's a miracle, Luc will die.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Unless there's a miracle, Luc will die.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4s"
}
{
    "category_minor": "nonfinite clause to finite clause", 
    "reference": "Unless something unexpected happens, we'll be there tonight.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "\u00c0 moins d'un impr\u00e9vu, nous serons l\u00e0 ce soir.", 
    "systems": [
        {
            "output": "Unless something unexpected happens, we'll be there tonight.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Unless something unexpected happens, we'll be here tonight.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Unless something unexpected happens, we'll be here tonight.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Unless something unexpected happens, we'll be here tonight.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS4t"
}
{
    "category_minor": "de/\u00e0 ce que --> from the fact that", 
    "reference": "That arises from the fact that Max has slept too much.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate verb construction  correctly rendered in English?", 
    "source": "Cela provient de ce que Max a trop dormi.", 
    "systems": [
        {
            "output": "This comes from what Max slept too much.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "This is because Max has slept too much.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "That's because Max slept too much.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "That's because Max slept too much.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS5a"
}
{
    "category_minor": "de/\u00e0 ce que --> from the fact that", 
    "reference": "Max recognizes the problem from the fact that the children refuse to eat.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate verb construction  correctly rendered in English?", 
    "source": "Max reconna\u00eet le probl\u00e8me \u00e0 ce que les enfants refusent de manger.", 
    "systems": [
        {
            "output": "Max acknowledges the problem that the children refuse to eat.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max recognizes the problem that children refuse to eat.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max recognizes the problem of children refusing to eat.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max recognizes the problem that children refuse to eat.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS5b"
}
{
    "category_minor": "V1 V2inf --> V1 how to V2inf", 
    "reference": "Max knows how to fix a coffee maker.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Max sait r\u00e9parer une cafeti\u00e8re.", 
    "systems": [
        {
            "output": "Max knows how to repair a coffee maker.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max knows how to repair a coffee maker.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max knows how to fix a coffee pot.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max knows how to fix a coffee pot.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Ls6a"
}
{
    "category_minor": "V1 V2inf --> V1 how to V2inf", 
    "reference": "Max learns how to cook a steak.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the highlighted subordinate clause  correctly rendered in English?", 
    "source": "Max apprend \u00e0 cuisiner un steack.", 
    "systems": [
        {
            "output": "Max learns how to cook a steak.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max learns how to cook a steak.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is learning to cook a steak.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is learning to cook a steak.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS6b"
}
{
    "category_minor": "Middle voice", 
    "reference": "House prices were trading downwards.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French generic statement correctly rendered?", 
    "source": "Le prix des maisons se n\u00e9gociait \u00e0 la baisse.", 
    "systems": [
        {
            "output": "House prices were trading downwards.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "House prices were trading down.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "House prices were trading down.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "House prices were trading down.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS7a"
}
{
    "category_minor": "Middle voice", 
    "reference": "This type of engine can be repaired easily.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French generic statement correctly rendered?", 
    "source": "Ce type de moteur se r\u00e9pare facilement.", 
    "systems": [
        {
            "output": "This type of motor can be repaired easily.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This type of engine is easily repaired.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This type of engine is easy to repair.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This type of engine is easy to repair.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS7b"
}
{
    "category_minor": "Middle voice", 
    "reference": "These birds quickly become tame.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French generic statement correctly rendered?", 
    "source": "Ces oiseaux s'apprivoisent rapidement.", 
    "systems": [
        {
            "output": "\u00a0These birds quickly become tamed.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "These birds tame quickly.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "These birds are quickly tame.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "These birds tame quickly.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS7c"
}
{
    "category_minor": "Control verbs", 
    "reference": "Max persuaded Marie to comb her hair.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted pronoun correctly rendered in the English translation?", 
    "source": "Max a persuad\u00e9 Marie de se peigner.", 
    "systems": [
        {
            "output": "Max persuaded Marie to comb her hair.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max persuaded Marie to comb her hair.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max persuaded Marie to comb her hair.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max persuaded Marie to comb her hair.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS8a"
}
{
    "category_minor": "Control verbs", 
    "reference": "Max ordered his daughter to do her hair before going out.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted pronoun correctly rendered in the English translation?", 
    "source": "Max a ordonn\u00e9 \u00e0 sa fille de se coiffer avant de sortir.", 
    "systems": [
        {
            "output": "Max ordered his daughter to do her hair before going out.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max ordered his daughter to comb her hair before going out.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max ordered his daughter to do her hair before she went out.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max ordered his daughter to do her hair before she went out.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS8b"
}
{
    "category_minor": "Control verbs", 
    "reference": "Mary convinced her father not to sacrifice himself for her.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted pronoun correctly rendered in the English translation?", 
    "source": "Marie a convaincu son p\u00e8re de ne pas se sacrifier pour elle.", 
    "systems": [
        {
            "output": "Marie convinced her father not to sacrifice herself for herself.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Mary convinced her father not to sacrifice herself for her.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Mary convinced her father not to sacrifice herself for her.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Mary convinced her father not to sacrifice herself for her.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS8c"
}
{
    "category_minor": "Control verbs", 
    "reference": "Max promised Marie not to comb his hair himself.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted pronoun correctly rendered in the English translation?", 
    "source": "Max a promis \u00e0 Marie de ne pas se coiffer lui-m\u00eame.", 
    "systems": [
        {
            "output": "Max promised Mary not to do her own hair.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max promised to Marie not to comb himself.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max promised Marie not to do her hair for herself.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max promised Marie that she wouldn't do her own hair.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS8d"
}
{
    "category_minor": "Control verbs", 
    "reference": "Mary promised her father not to sacrifice herself for him.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted pronoun correctly rendered in the English translation?", 
    "source": "Marie a promis \u00e0 son p\u00e8re de ne pas se sacrifier pour lui.", 
    "systems": [
        {
            "output": "Mary promised her father not to sacrifice herself for him.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Mary promised her father not to sacrifice for him.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Mary promised her father not to sacrifice herself for him.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Mary promised her father not to sacrifice herself for him.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS8e"
}
{
    "category_minor": "Count vs Mass", 
    "reference": "He bought a piece of furniture.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted noun phrase correctly rendered in English?", 
    "source": "Il a achet\u00e9 un meuble.", 
    "systems": [
        {
            "output": "He bought a piece of furniture.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He bought a piece of furniture.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He bought a piece of furniture.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He bought a piece of furniture.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS9a"
}
{
    "category_minor": "Count vs Mass", 
    "reference": "He gave her a bit of advice.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted noun phrase correctly rendered in English?", 
    "source": "Il lui a donn\u00e9 un conseil.", 
    "systems": [
        {
            "output": "He gave her advice.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He gave him some advice.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He gave her advice.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He gave her advice.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS9b"
}
{
    "category_minor": "Count vs Mass", 
    "reference": "Paul was eating grapes.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted noun phrase correctly rendered in English?", 
    "source": "Paul mangeait du raisin.", 
    "systems": [
        {
            "output": "Paul was eating grapes.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul was eating grapes.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul ate grapes.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul ate grapes.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS9c"
}
{
    "category_minor": "Count vs Mass", 
    "reference": "Paul swept with the broom.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted noun phrase correctly rendered in English?", 
    "source": "Paul a donn\u00e9 un coup de balai.", 
    "systems": [
        {
            "output": "Paul gave a sweep.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul gave a sweep.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul swept the floor.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul brushed the floor.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS9d"
}
{
    "category_minor": "Count vs Mass", 
    "reference": "Paul received a truncheon blow.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted noun phrase correctly rendered in English?", 
    "source": "Paul a re\u00e7u un coup de matraque.", 
    "systems": [
        {
            "output": "Paul was hit with a truncheon.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul was hit with a truncheon.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul was beaten with a baton.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul was beaten with a baton.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS9e"
}
{
    "category_minor": "Count vs Mass", 
    "reference": "Paul heard a thunderclap.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French highlighted noun phrase correctly rendered in English?", 
    "source": "Paul a entendu un coup de tonnerre.", 
    "systems": [
        {
            "output": "Paul heard a thunderclap.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul heard a thunderclap.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul heard a thunderous blow.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul heard a thunderous blow.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS9f"
}
{
    "category_minor": "Voil\u00e0 [TIME] que", 
    "reference": "Max has now been reading his paper for an hour.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French duration expression correctly rendered?", 
    "source": "Voil\u00e0 une heure que Max lit son journal.", 
    "systems": [
        {
            "output": "It's been an hour since Max reads his newspaper.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "It's been an hour since Max reads his diary.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max has been reading his paper for an hour.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max has been reading his paper for an hour.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS10a"
}
{
    "category_minor": "Voil\u00e0 [TIME] que", 
    "reference": "It had (now) been a week that Max was waiting.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French duration expression correctly rendered?", 
    "source": "Cela faisait une semaine que Max attendait.", 
    "systems": [
        {
            "output": "Max had been waiting for a week.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It had been a week since Max waited.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max had been waiting for a week.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max had been waiting for a week.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS10b"
}
{
    "category_minor": "Voil\u00e0 [TIME] que", 
    "reference": "Max has been sick for ten years / It has now been ten years during which Max has been sick /  For ten years now, Max has been sick.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French duration expression correctly rendered?", 
    "source": "Voil\u00e0 dix ans que Max est malade.", 
    "systems": [
        {
            "output": "Max has been sick for ten years.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It's been ten years since Max was sick.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max has been sick for ten years.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max has been sick for ten years.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS10c"
}
{
    "category_minor": "Factitives", 
    "reference": "They cooked a turkey.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Ils ont fait cuire une dinde.", 
    "systems": [
        {
            "output": "They cooked a turkey.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They cooked a turkey.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They cooked a turkey.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They cooked a turkey.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11a"
}
{
    "category_minor": "Factitives", 
    "reference": "They had a hole drilled", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Ils ont fait percer un trou.", 
    "systems": [
        {
            "output": "They made a hole.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They made a hole.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They had a hole drilled.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They had a hole drilled.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11b"
}
{
    "category_minor": "Factitives", 
    "reference": "Paul made the glass fall down.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Paul a fait tomber le verre.", 
    "systems": [
        {
            "output": "Paul dropped the glass.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul dropped the glass.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul dropped the glass.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul dropped the glass.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11c"
}
{
    "category_minor": "Factitives", 
    "reference": "They had their car repaired.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Ils ont fait r\u00e9parer leur voiture.", 
    "systems": [
        {
            "output": "They had their car repaired.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They had their car repaired.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They had their car repaired.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They had their car repaired.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11d"
}
{
    "category_minor": "Factitives", 
    "reference": "He blew up a rock.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Il a fait exploser un rocher.", 
    "systems": [
        {
            "output": "He exploded a rock.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He blew up a rock.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He blew up a rock.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He blew up a rock.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11e"
}
{
    "category_minor": "Factitives", 
    "reference": "Via Luc, he sent his gift to Mary/He got Luc to transmit his gift to Mary.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Il a fait envoyer un cadeau \u00e0 Marie par Luc.", 
    "systems": [
        {
            "output": "He sent a gift to Marie by Luc.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He sent a gift to Mary by Luke.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He had Luc send a gift to Marie from Luc.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He had Luc send a gift to Marie from Luc.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11f"
}
{
    "category_minor": "Factitives", 
    "reference": "Paul had someone help his mother.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Paul fait aider sa m\u00e8re.", 
    "systems": [
        {
            "output": "Paul has his mother helped.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul has his mother help.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's getting his mom to help.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul's getting his mom to help.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11g"
}
{
    "category_minor": "Factitives", 
    "reference": "Paul has someone warn Max that Luc is sick.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Paul fait avertir Max que Luc est malade.", 
    "systems": [
        {
            "output": "Paul warns Max that Luke is sick.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul warns Max that Luke is sick.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul has Max warned that Luc is sick.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul warns Max that Luc is sick.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11h"
}
{
    "category_minor": "Factitives", 
    "reference": "This method makes the result depend on the initial conditions.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Cette m\u00e9thode fait d\u00e9pendre le r\u00e9sultat des conditions initiales.", 
    "systems": [
        {
            "output": "This method makes the result dependent on the initial conditions.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This method makes the result depend on the initial conditions.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This method makes the result depend on the initial conditions.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This method makes the result depend on the initial conditions.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11i"
}
{
    "category_minor": "Factitives", 
    "reference": "Paul feeds the baby.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Paul fait manger le b\u00e9b\u00e9.", 
    "systems": [
        {
            "output": "Paul makes the baby eat.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul makes the baby eat.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's feeding the baby.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul's feeding the baby.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11j"
}
{
    "category_minor": "Factitives", 
    "reference": "Paul pointed this out to Mary.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Paul a fait remarquer ce point \u00e0 Marie.", 
    "systems": [
        {
            "output": "Paul pointed this out to Mary.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul pointed this point to Mary.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul pointed this out to Mary.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul pointed this out to Mary.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11k"
}
{
    "category_minor": "Factitives", 
    "reference": "The result is slow in coming.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Le r\u00e9sultat se fait attendre.", 
    "systems": [
        {
            "output": "The result is waiting.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The result is waiting.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The result is long overdue.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The result is long overdue.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11l"
}
{
    "category_minor": "Factitives", 
    "reference": "Max silences the students.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the French factitive construction correctly rendered in the translation.", 
    "source": "Max fait taire les \u00e9tudiants.", 
    "systems": [
        {
            "output": "Max silences the students.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max silences the students.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max silences the students.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max silences the students.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS11m"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "The mere idea of leaving terrorized her.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "La simple id\u00e9e de partir la terrorisait.", 
    "systems": [
        {
            "output": "The mere idea of ??leaving terrorized her.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The mere idea of ??leaving terrified her.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "She was terrified of the mere thought of leaving.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The mere idea of leaving was terrorizing her.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12a"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "A simple idea is not necessarily bad.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Une id\u00e9e simple n'est pas forc\u00e9ment mauvaise.", 
    "systems": [
        {
            "output": "A simple idea is not necessarily bad.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "A simple idea is not necessarily bad.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "A simple idea is not necessarily bad.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "A simple idea is not necessarily bad.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12b"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "He found a simple solution to the problem.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Il a trouv\u00e9 une solution simple au probl\u00e8me.", 
    "systems": [
        {
            "output": "He found a simple solution to the problem.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He found a simple solution to the problem.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He found a simple solution to the problem.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He found a simple solution to the problem.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12c"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "Only one woman came.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Une seule femme est venue.", 
    "systems": [
        {
            "output": "Only one woman came.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Only one woman came.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Only one woman came.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Only one woman came.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12d"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "A single woman came.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Une femme seule est venue.", 
    "systems": [
        {
            "output": "A single woman came.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "A single woman has come.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "A single woman came.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "A single woman came.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12e"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "The only ones who understand the problem are angry.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Les seuls \u00e0 comprendre le probl\u00e8me sont f\u00e2ch\u00e9s.", 
    "systems": [
        {
            "output": "The only ones understanding the problem are angry.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The only ones who understand the problem are angry.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The only ones who understand the problem are angry.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The only ones who understand the problem are angry.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12f"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "They read the same book. / They've read the same book.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Ils ont lu le m\u00eame livre.", 
    "systems": [
        {
            "output": "They read the same book.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They read the same book.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They read the same book.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They read the same book.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12g"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "His very words offend me.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Ses paroles m\u00eames m'offensent.", 
    "systems": [
        {
            "output": "His very words offend me.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "His very words offend me.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I'm offended by his very words.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His very words offend me.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12h"
}
{
    "category_minor": "Two-position ADJs", 
    "reference": "I can report his very words.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the Frech highlighted adjective correctly translated?", 
    "source": "Je peux rapporter ses paroles m\u00eames.", 
    "systems": [
        {
            "output": "I can relate his words.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I can relate his words.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I can report his words.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I can report his own words.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS12i"
}
{
    "category_minor": "Genitives", 
    "reference": "He took my brother's book.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the genitive complement correctly translated?", 
    "source": "Il a pris le livre de mon fr\u00e8re.", 
    "systems": [
        {
            "output": "He took my brother's book.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He took my brother's book.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He took my brother's book.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He took my brother's book.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS13a"
}
{
    "category_minor": "Genitives", 
    "reference": "He took my elder brother's book.", 
    "category_major": "Lexico-Syntactic", 
    "question": "Is the genitive complement correctly translated?", 
    "source": "Il a pris le livre de mon fr\u00e8re a\u00een\u00e9.", 
    "systems": [
        {
            "output": "He took my elder brother's book.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He took the book of my older brother.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He took my older brother's book.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He took my older brother's book.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "LS13b"
}
{
    "category_minor": "Yes-no question syntax", 
    "reference": "Have the children ever seen this film? / Have the children already seen this film?", 
    "category_major": "Syntactic", 
    "question": "Is the French interrogative form rendered in English?", 
    "source": "Les enfants ont-ils d\u00e9j\u00e0 vu ce film?", 
    "systems": [
        {
            "output": "Have the children ever seen this film?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Have the children ever seen this movie?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Have the children ever seen this movie?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Have the children ever seen this movie?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S1a"
}
{
    "category_minor": "Yes-no question syntax", 
    "reference": "Didn't your boss refuse you a promotion?", 
    "category_major": "Syntactic", 
    "question": "Is the French interrogative form rendered in English?", 
    "source": "Votre patron ne vous a-t-il pas refus\u00e9 une promotion?", 
    "systems": [
        {
            "output": "Has not your boss refused you a promotion?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Did your boss not refuse you a promotion?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Didn't your boss refuse you a promotion?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Didn't your boss refuse you a promotion?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S1b"
}
{
    "category_minor": "Yes-no question syntax", 
    "reference": "Shouldn't I be attending this meeting?", 
    "category_major": "Syntactic", 
    "question": "Is the French interrogative form rendered in English?", 
    "source": "Ne devrais-je pas assister \u00e0 cette r\u00e9union?", 
    "systems": [
        {
            "output": "Should I not attend this meeting?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Should not I attend this meeting?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Shouldn't I be attending this meeting?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Shouldn't I be attending this meeting?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S1c"
}
{
    "category_minor": "Yes-no question syntax", 
    "reference": "Did he read this book?", 
    "category_major": "Syntactic", 
    "question": "Is the French interrogative form rendered in English?", 
    "source": "A-t-il lu ce livre?", 
    "systems": [
        {
            "output": "Did he read this book?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Did he read this book?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Did he read this book?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Did he read this book?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S1d"
}
{
    "category_minor": "Tag questions", 
    "reference": "Mary looked really happy tonight, didn't she?", 
    "category_major": "Syntactic", 
    "question": "Is the French n'est-ce pas correctly rendered in the translation?", 
    "source": "Mary avait l'air vraiment heureuse ce soir, n'est-ce pas?", 
    "systems": [
        {
            "output": "Mary looked really happy tonight, did not she?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Mary looked really happy tonight, did not she?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Mary looked really happy tonight, didn't she?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Mary looked really happy tonight, didn't she?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S2a"
}
{
    "category_minor": "Tag questions", 
    "reference": "We should do that again, shouldn't we?", 
    "category_major": "Syntactic", 
    "question": "Is the French n'est-ce pas correctly rendered in the translation?", 
    "source": "Nous devrions refaire cela, n'est-ce pas?", 
    "systems": [
        {
            "output": "We should do that again, would not we?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "We should do it again, right?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "We should do that again, shouldn't we?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "We should do that again, shouldn't we?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S2b"
}
{
    "category_minor": "Tag questions", 
    "reference": "We could fix it quickly, couldn't we?", 
    "category_major": "Syntactic", 
    "question": "Is the French n'est-ce pas correctly rendered in the translation?", 
    "source": "Nous pourrions vite la r\u00e9parer, n'est-ce pas?", 
    "systems": [
        {
            "output": "We could fix it quickly, would not we?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "We could quickly fix it, would not we?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "We could fix it quickly, couldn't we?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "We could fix it quickly, couldn't we?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S2c"
}
{
    "category_minor": "Tag questions", 
    "reference": "I may go, may I not?", 
    "category_major": "Syntactic", 
    "question": "Is the French n'est-ce pas correctly rendered in the translation?", 
    "source": "J'ai la permission de partir, n'est-ce pas?", 
    "systems": [
        {
            "output": "I have permission to leave, do not I?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I have permission to leave, right?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I have permission to leave, don't I?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I have permission to leave, don't I?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S2d"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The girl he talked about is brilliant.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La fille dont il a parl\u00e9 est brillante.", 
    "systems": [
        {
            "output": "The girl he spoke of is brilliant.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The girl he's talking about is brilliant.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The girl he talked about is brilliant.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The girl he talked about is brilliant.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3a"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The person that he was talking to is little known.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La personne \u00e0 qui il parlait est peu connue.", 
    "systems": [
        {
            "output": "The person to whom he spoke is little known.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The person he spoke to is little known.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The person he was talking to is not well known.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The person he was talking to is little known.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3b"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The person to whom your brother's friend never spoke is little known.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La personne \u00e0 qui l'amie de ton fr\u00e8re ne parlait jamais est peu connue.", 
    "systems": [
        {
            "output": "The person to whom your brother's friend never spoke is little known.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The person to whom your brother's friend never spoke is little known.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The person to whom your brother's friend never spoke is little known.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The person to whom your brother's friend never spoke is little known.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3c"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The company that he worked for went bankrupt.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La soci\u00e9t\u00e9 pour laquelle il travaillait a fait faillite.", 
    "systems": [
        {
            "output": "The company he worked for went bankrupt.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The company he was working for went bankrupt.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The company he worked for went bankrupt.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The company he worked for went bankrupt.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3d"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The boy that Max was talking to is brilliant.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "Le gar\u00e7on auquel Max parlait est brillant.", 
    "systems": [
        {
            "output": "The boy Max talked to was brilliant.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The boy Max spoke was brilliant.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The boy Max was talking about is brilliant.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The boy Max was talking about is brilliant.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3e"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The book that he is interested in is old.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "Le livre auquel il s'int\u00e9resse est ancien.", 
    "systems": [
        {
            "output": "The book he is interested in is old.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The book he is interested in is old.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The book he's interested in is ancient.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The book he's interested in is ancient.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3f"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The street to which this road leads is narrow.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La rue vers laquelle conduit ce chemin est \u00e9troite.", 
    "systems": [
        {
            "output": "The street to which this road leads is narrow.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The street to which this path leads is narrow.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The street to which this road leads is narrow.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The street to which this road leads is narrow.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3g"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "He knows what Max needs.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "Il sait ce dont Max a besoin.", 
    "systems": [
        {
            "output": "He knows what Max needs.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He knows what Max needs.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He knows what Max needs.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He knows what Max needs.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3h"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "He takes the books whose covers are red.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "Il prend les livres dont la couverture est rouge.", 
    "systems": [
        {
            "output": "He takes the books whose cover is red.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He takes the books whose cover is red.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He takes the books with red covers.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He takes books with red covers.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3i"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "He's read the book whose style is discussed  by this author.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "Il a lu le livre dont cet auteur discute le style.", 
    "systems": [
        {
            "output": "He read the book of which this author discusses the style.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He read the book that this writer discusses the style.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He has read the book which this author discusses the style.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He has read the book which this author discusses the style.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3j"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "He is a writer whose florid style is appreciated.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "C'est un \u00e9crivain dont on appr\u00e9cie le style fleuri.", 
    "systems": [
        {
            "output": "He is a writer whose floral style is appreciated.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He is a writer whose floral style is appreciated.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He's a writer whose style is very much appreciated.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He is a writer whose flowery style is appreciated.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3k"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The author whom this book is talking about is well known.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "L'auteur dont ce livre parle est tr\u00e8s connu.", 
    "systems": [
        {
            "output": "The author of this book is well known.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The author of whom this book speaks is very well known.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The author of this book is well known.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The author of this book is very well known.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3l"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The explorer whose feats this book tells of has died yesterday.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "L'explorateur dont ce livre raconte les exploits est d\u00e9c\u00e9d\u00e9 hier.", 
    "systems": [
        {
            "output": "The explorer whose book this book tells of the exploits died yesterday.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The explorer whose book tells the exploits died yesterday.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The explorer whose exploits this book tells of died yesterday.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The explorer whose exploits are described in this book died yesterday.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3m"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The crumbs that Paul clears off the table are for the birds.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "Les miettes dont Paul d\u00e9barrasse la table sont pour les oiseaux.", 
    "systems": [
        {
            "output": "The crumbs from which Paul cleans the table are for the birds.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The crumbs that Paul rids the table are for the birds.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The crumbs Paul gets rid of the table are for birds.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The crumbs Paul gets rid of the table are for birds.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3n"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The answer on which everything depends will be known only tomorrow. / The answer which everything depends on will be known only tomorrow.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La r\u00e9ponse dont tout d\u00e9pend ne sera connue que demain.", 
    "systems": [
        {
            "output": "The answer on which everything depends will be known only tomorrow.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The answer on which everything depends will be known only tomorrow.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The answer on which everything depends will only be known tomorrow.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The answer on which everything depends will only be known tomorrow.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3o"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The disease from which Max suffers is severe. / The disease which Max suffers from is severe.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La maladie dont Max souffre est grave.", 
    "systems": [
        {
            "output": "Max's illness is severe.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The illness Max suffers from is serious.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max's illness is serious.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max's illness is serious.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3p"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "The illness from which Marie considers Max to be suffering is serious.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "La maladie dont Marie consid\u00e8re que Max souffre est grave.", 
    "systems": [
        {
            "output": "The illness that Marie considers Max suffering is serious.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The illness that Mary believes Max suffers is serious.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The illness that Mary considers Max to be suffering from is serious.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The illness that Mary considers Max to be suffering from is serious.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3q"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "It is the doctor of whom it is impossible that you have not heard. / It is the doctor whom it is impossible that you have not heard of.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "C'est le docteur dont il est  impossible que vous n'ayez pas entendu parler.", 
    "systems": [
        {
            "output": "It is the doctor of whom it is impossible that you have not heard.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This is the doctor you can not possibly have heard of.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "That's the doctor you couldn't possibly not have heard of.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "That's the doctor you couldn't possibly not have heard of.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3r"
}
{
    "category_minor": "WH-MVT, relatives.", 
    "reference": "Here is what Max refers to.", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted relative element correctly rendered as an equivalent English relative element?", 
    "source": "Voici ce \u00e0 quoi Max se r\u00e9f\u00e8re.", 
    "systems": [
        {
            "output": "Here is what Max refers to.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Here is what Max is referring to.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Here's what Max is referring to.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Here's what Max is referring to.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S3s"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "Who was he talking about?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "De qui parlait-t-il?", 
    "systems": [
        {
            "output": "Who was he talking about?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Who was he talking about?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Who was he talking about?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Who was he talking about?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4a"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "Who was he talking to when you came in?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "\u00c0 qui parlait-il au moment o\u00f9 tu es entr\u00e9e?", 
    "systems": [
        {
            "output": "Who was he talking to when you came in?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Who was he talking to when you came in?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "who was he talking to when you walked in?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Who was he talking to when you walked in?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4b"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "What company was she working for last year?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "Pour quelle soci\u00e9t\u00e9 travaillait-elle l'an dernier?", 
    "systems": [
        {
            "output": "For what company was it working last year?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "What company did she work for last year?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "What company did she work for last year?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "What company did she work for last year?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4c"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "Which of these boys was Max speaking to?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "Auquel de ces gar\u00e7ons parlait Max?", 
    "systems": [
        {
            "output": "To which of these boys spoke Max?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Which of these boys spoke Max?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Which one of those boys was talking about Max?", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Which one of those boys was talking about Max?", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4d"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "What street does this road lead to?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "Vers quelle rue conduit ce chemin?", 
    "systems": [
        {
            "output": "To which street does this road lead?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Which street leads this path?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Which street does this road lead to?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Which street does this road lead to?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4e"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "What does Max need?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "De quoi Max a-t-il besoin?", 
    "systems": [
        {
            "output": "What does Max need?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "What does Max need?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "What does Max need?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "What does Max need?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4f"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "What is Max referring to?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "\u00c0 quoi Max se r\u00e9f\u00e8re-t-il?", 
    "systems": [
        {
            "output": "What is Max referring to?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "What does Max refer to?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "What does Max refer to?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "What does Max refer to?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4g"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "Who is Max punishing?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "Qui est-ce que Max punit?", 
    "systems": [
        {
            "output": "Who is Max punishing?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Who does Max punish?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Who's Max punishing?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Who's Max punishing?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4h"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "Who is it?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "Qui est-ce?", 
    "systems": [
        {
            "output": "Who is it?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Who is it?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Who's that? Who is it?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Who is he? Who is he?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4i"
}
{
    "category_minor": "WH-MVT, questions.", 
    "reference": "What is it?", 
    "category_major": "Syntactic", 
    "question": "Is the French highlighted questioned element  correctly rendered as an equivalent English questioned element?", 
    "source": "Qu'est-ce?", 
    "systems": [
        {
            "output": "Who is it?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Who is it?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "What's that? What is it?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "What the hell is that?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S4j"
}
{
    "category_minor": "Negation", 
    "reference": "I'm afraid Max is coming to see us.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Je crains que Max ne vienne nous voir.", 
    "systems": [
        {
            "output": "I'm afraid Max is coming to see us.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I'm afraid Max is coming to see us.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I'm afraid Max will come to see us.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I'm afraid Max will come to see us.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5a"
}
{
    "category_minor": "Negation", 
    "reference": "He only eats with a fork.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Il ne mange qu'avec une fourchette.", 
    "systems": [
        {
            "output": "He only eats with a fork.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He only eats with a fork.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He only eats with a fork.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He only eats with a fork.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5b"
}
{
    "category_minor": "Negation", 
    "reference": "Only he can do that.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Il n'y a que lui qui puisse faire cela.", 
    "systems": [
        {
            "output": "Only he can do that.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Only he can do that.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Only he can do that.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Only he can do that.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5c"
}
{
    "category_minor": "Negation", 
    "reference": "Max does not understand this idea at all.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Max ne comprend nullement cette id\u00e9e.", 
    "systems": [
        {
            "output": "Max does not understand this idea.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max does not understand this idea.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max doesn't understand this idea at all.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max doesn't understand this idea at all.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5d"
}
{
    "category_minor": "Negation", 
    "reference": "Max will no longer eat any meat.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Max ne mangera plus de viande.", 
    "systems": [
        {
            "output": "Max will not eat more meat.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max will not eat meat anymore.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max won't eat meat anymore.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max won't eat meat anymore.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5e"
}
{
    "category_minor": "Negation", 
    "reference": "There is none left.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Il n'y en a plus.", 
    "systems": [
        {
            "output": "There is none left.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "There is none left.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "There's no more.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "There are no more.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5f"
}
{
    "category_minor": "Negation", 
    "reference": "Max didn't dare complain anymore.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Max n'a plus os\u00e9 se plaindre.", 
    "systems": [
        {
            "output": "Max no longer dared to complain.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max did not dare to complain anymore.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max didn't dare complain anymore.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max didn't dare complain anymore.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5g"
}
{
    "category_minor": "Negation", 
    "reference": "Max hardly had any.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation correctly rendered in English?", 
    "source": "Max n'en avait gu\u00e8re.", 
    "systems": [
        {
            "output": "Max did not have much.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max did not have much.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max didn't have much.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max didn't have much.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S5h"
}
{
    "category_minor": "Double negation", 
    "reference": "Max will not be able not to accept this contract. / Max will not be able to avoid accepting this contract", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne pourra pas ne pas accepter ce contrat", 
    "systems": [
        {
            "output": "Max will not be able to accept this contract", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max will not be able to not accept this contract", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max won't be able to accept this contract", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max won't be able to accept this contract", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6a"
}
{
    "category_minor": "Double negation", 
    "reference": "Max cannot be unmoved by his situation.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne peut pas ne pas \u00eatre \u00e9mu par sa situation.", 
    "systems": [
        {
            "output": "Max can not be moved by his situation.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max can not help but be moved by his situation.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max can't help but be moved by his situation.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max can't help but be moved by his situation.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6b"
}
{
    "category_minor": "Double negation", 
    "reference": "Max is not able not to lie./Max is not able to tell the truth.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max n'est pas capable de ne pas mentir.", 
    "systems": [
        {
            "output": "Max is not able not to lie.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is not able to not lie.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max can't not lie. He's not capable of not lying.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is not capable of not lying.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6c"
}
{
    "category_minor": "Double negation", 
    "reference": "Max is unable not to lie anymore. / Max is not able to stop lying.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max n'est pas capable de ne plus mentir.", 
    "systems": [
        {
            "output": "Max is not able to lie.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is not able to lie anymore.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max can't stop lying anymore.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max can't stop lying anymore.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6d"
}
{
    "category_minor": "Double negation", 
    "reference": "Max is unable not to answer back. / Max is unable to refrain from answering back.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max est incapable de ne pas r\u00e9pliquer.", 
    "systems": [
        {
            "output": "Max is unable to not replicate.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is incapable of not replicating.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is incapable of not replying.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is incapable of not replying.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6e"
}
{
    "category_minor": "Double negation", 
    "reference": "Max will not be able not to return. / Max will not be able to refrain from returning.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne pourra pas ne pas revenir.", 
    "systems": [
        {
            "output": "Max will not be able to come back.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max will not be able to not come back.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max won't be able to not come back.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max can't not come back.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6f"
}
{
    "category_minor": "Double negation", 
    "reference": "Has Max ever been unable to take a summer vacation?", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max a-t-il d\u00e9j\u00e0 \u00e9t\u00e9 incapable de prendre des vacances d'\u00e9t\u00e9?", 
    "systems": [
        {
            "output": "Was Max already unable to take a summer vacation?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Has Max ever been unable to take a summer vacation?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Has Max ever been unable to take a summer vacation?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Has Max ever been unable to take a summer vacation?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6g"
}
{
    "category_minor": "Double negation", 
    "reference": "Hasn't Max already been unable to take a summer vacation?", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max n'a-t-il pas d\u00e9j\u00e0 \u00e9t\u00e9 incapable de prendre des vacances d'\u00e9t\u00e9?", 
    "systems": [
        {
            "output": "Was Max not already unable to take a summer vacation?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max has not already been unable to take a summer vacation?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Hasn't Max ever been unable to take a summer vacation?", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Hasn't Max ever been unable to take a summer vacation?", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6h"
}
{
    "category_minor": "Double negation", 
    "reference": "It is the doctor of whom it is impossible that you have not heard. / It is the doctor whom it is impossible that you have not heard of.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "C'est le docteur dont il est  impossible que vous n'ayez pas entendu parler.", 
    "systems": [
        {
            "output": "It is the doctor of whom it is impossible that you have not heard.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This is the doctor you can not possibly have heard of.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "That's the doctor you couldn't possibly not have heard of.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "That's the doctor you couldn't possibly not have heard of.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6i"
}
{
    "category_minor": "Double negation", 
    "reference": "I am able to not be cool, but it is very difficult.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Je suis capable de ne pas \u00eatre cool, mais c'est tr\u00e8s difficile.", 
    "systems": [
        {
            "output": "I am able to not be cool, but it is very difficult.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I can not be cool, but it's very difficult.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I may not be cool, but it's very difficult.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I may not be cool, but it's very difficult.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6j"
}
{
    "category_minor": "Double negation", 
    "reference": "I am incapable of not being cool.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Je suis incapable de ne pas \u00eatre cool.", 
    "systems": [
        {
            "output": "I can not be cool.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I can not be cool.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I can't help being uncool.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I can't help being uncool.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6k"
}
{
    "category_minor": "Double negation", 
    "reference": "He does not eat only with a fork.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Il ne mange pas qu'avec une fourchette.", 
    "systems": [
        {
            "output": "He does not eat with a fork.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He does not eat with a fork.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He doesn't just eat with a fork.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He doesn't just eat with a fork.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6l"
}
{
    "category_minor": "Double negation", 
    "reference": "He will not only come on Mondays. / He will not come only on Mondays.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Il ne viendra pas que le lundi.", 
    "systems": [
        {
            "output": "It will not come on Monday.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "It will not come only on Monday.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He won't be here until Monday.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He won't be here until Monday.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6m"
}
{
    "category_minor": "Double negation", 
    "reference": "Max no longer drinks anything but water.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne boit plus que de l'eau.", 
    "systems": [
        {
            "output": "Max only drinks water.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max drinks only water.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is drinking water.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max only drinks water.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6n"
}
{
    "category_minor": "Double negation", 
    "reference": "Max hardly drinks anything but water.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne boit gu\u00e8re que de l'eau.", 
    "systems": [
        {
            "output": "Max only drinks water.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max drinks only water.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max doesn't drink much more than water.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max doesn't drink much more than water.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6o"
}
{
    "category_minor": "Double negation", 
    "reference": "Max hardly eats anything but bread.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne mange gu\u00e8re que du pain.", 
    "systems": [
        {
            "output": "Max hardly eats anything but bread.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max only eats bread.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max eats nothing but bread.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max eats nothing but bread.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6p"
}
{
    "category_minor": "Double negation", 
    "reference": "He is not the only one who can do it.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Il n'y a pas que lui qui puisse le faire.", 
    "systems": [
        {
            "output": "It is not only he who can do it.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It's not just him who can do it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It's not just him that can do it.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He's not the only one who can do it.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6q"
}
{
    "category_minor": "Double negation", 
    "reference": "Max hardly drinks wine anymore.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne boit plus gu\u00e8re de vin.", 
    "systems": [
        {
            "output": "Max hardly drinks any more wine.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max does not drink any more wine.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max doesn't drink much wine anymore.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max doesn't drink much wine anymore.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6r"
}
{
    "category_minor": "Double negation", 
    "reference": "Max no longer eats anything but bread.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Max ne mange plus gu\u00e8re que du pain.", 
    "systems": [
        {
            "output": "Max no longer eats anything but bread.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max does not eat much more than bread.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max doesn't eat much more than bread.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max doesn't eat much more than bread.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6s"
}
{
    "category_minor": "Double negation", 
    "reference": "Hardly more than five years ago, Max lived here.", 
    "category_major": "Syntactic", 
    "question": "Is the French negation or double negation correctly rendered in English?", 
    "source": "Il n\u0092y a gu\u00e8re plus de 5 ans, Max habitait ici.", 
    "systems": [
        {
            "output": "Hardly more than five years ago, Max lived here.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Not much more than 5 years ago, Max lived here.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Not much more than five years ago, Max lived here.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Not much more than five years ago, Max lived here.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S6t"
}
{
    "category_minor": "Other doubled concepts", 
    "reference": "He committed mistake after mistake.", 
    "category_major": "Syntactic", 
    "question": "Is the French doubled word correctly rendered in the translation?", 
    "source": "Il a commis faute sur faute.", 
    "systems": [
        {
            "output": "He committed a fault on fault.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He committed fault on fault.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He committed a foul on foul.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He committed foul on foul.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S7a"
}
{
    "category_minor": "Other doubled concepts", 
    "reference": "They had two accidents in quick succession.", 
    "category_major": "Syntactic", 
    "question": "Is the French doubled word correctly rendered in the translation?", 
    "source": "Ils ont eu deux accidents coup sur coup.", 
    "systems": [
        {
            "output": "They had two accidents one after the other.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They had two accidents one after the other.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They've had two crashes one by one.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They've had two accident after accident.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S7b"
}
{
    "category_minor": "Other doubled concepts", 
    "reference": "It's much better.", 
    "category_major": "Syntactic", 
    "question": "Is the French doubled word correctly rendered in the translation?", 
    "source": "C'est beaucoup mieux.", 
    "systems": [
        {
            "output": "It's much better.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It's much better.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "That's much better.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "That's much better.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S7c"
}
{
    "category_minor": "Other doubled concepts", 
    "reference": "This is much much better.", 
    "category_major": "Syntactic", 
    "question": "Is the French doubled word correctly rendered in the translation?", 
    "source": "C'est beaucoup beaucoup mieux.", 
    "systems": [
        {
            "output": "This is much much better.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It's much better.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "It's a lot better.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "That's a lot better.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S7d"
}
{
    "category_minor": "Other doubled concepts", 
    "reference": "This is much much much better.", 
    "category_major": "Syntactic", 
    "question": "Is the French doubled word correctly rendered in the translation?", 
    "source": "C'est beaucoup beaucoup beaucoup mieux.", 
    "systems": [
        {
            "output": "This is much much much better.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It's a lot much better.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "It's a lot of much better.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It's much, much better.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S7e"
}
{
    "category_minor": "Inalienable possession", 
    "reference": "He washed his hands.", 
    "category_major": "Syntactic", 
    "question": "Is the English translation of the French body part  construction correct?", 
    "source": "Il s'est lav\u00e9 les mains.", 
    "systems": [
        {
            "output": "He washed his hands.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He washed his hands.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He washed his hands.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He washed his hands.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S8a"
}
{
    "category_minor": "Inalienable possession", 
    "reference": "I brushed my teeth.", 
    "category_major": "Syntactic", 
    "question": "Is the English translation of the French body part  construction correct?", 
    "source": "Je me suis bross\u00e9 les dents.", 
    "systems": [
        {
            "output": "I brushed my teeth.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I brushed my teeth.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I brushed my teeth.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I brushed my teeth.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S8b"
}
{
    "category_minor": "Inalienable possession", 
    "reference": "You brushed your teeth.", 
    "category_major": "Syntactic", 
    "question": "Is the English translation of the French body part  construction correct?", 
    "source": "Tu t'es bross\u00e9 les dents.", 
    "systems": [
        {
            "output": "You brushed your teeth.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "You brushed your teeth.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "You brushed your teeth.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "You brushed your teeth.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S8c"
}
{
    "category_minor": "Inalienable possession", 
    "reference": "I raised my hand.", 
    "category_major": "Syntactic", 
    "question": "Is the English translation of the French body part  construction correct?", 
    "source": "J'ai lev\u00e9 la main.", 
    "systems": [
        {
            "output": "I raised my hand.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I raised my hand.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I raised my hand.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I raised my hand.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S8d"
}
{
    "category_minor": "Inalienable possession", 
    "reference": "He turned his head.", 
    "category_major": "Syntactic", 
    "question": "Is the English translation of the French body part  construction correct?", 
    "source": "Il a tourn\u00e9 la t\u00eate.", 
    "systems": [
        {
            "output": "He turned his head.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He turned his head.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He turned his head.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He turned his head.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S8e"
}
{
    "category_minor": "Inalienable possession", 
    "reference": "He raised his eyes to heaven.", 
    "category_major": "Syntactic", 
    "question": "Is the English translation of the French body part  construction correct?", 
    "source": "Il leva les yeux au ciel.", 
    "systems": [
        {
            "output": "He raised his eyes to heaven.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He looked up to heaven.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He looked up to heaven.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He looked up to heaven.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S8f"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "Exports include 100 liters of alcohol. / Within the exports are 100 liters of acohol.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "Parmi les exportations figurent 100 litres d'alcool.", 
    "systems": [
        {
            "output": "Exports include 100 liters of alcohol.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Exports include 100 liters of alcohol.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Exports include 100 litres of alcohol.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Exports include 100 litres of alcohol.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9a"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "No less characteristic is the attitude of this country.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "Non moins caract\u00e9ristique est l'attitude de ce pays.", 
    "systems": [
        {
            "output": "No less characteristic is the attitude of this country.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "No less characteristic is the attitude of this country.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "No less characteristic is the attitude of this country.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "No less characteristic is the attitude of this country.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9b"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "Max does not know what hermeneutics are.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "Max ne sait pas ce qu'est l'herm\u00e9neutique.", 
    "systems": [
        {
            "output": "Max does not know what hermeneutics are.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max does not know what hermeneutics is.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max doesn't know what hermeneutics is.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max doesn't know what hermeneutics is.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9c"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "Max is worried as his attitude shows.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "Max est inquiet comme en t\u00e9moigne son attitude.", 
    "systems": [
        {
            "output": "Max is worried as his attitude shows.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is worried as evidenced by his attitude.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is worried, as his attitude shows.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is worried as his attitude shows.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9d"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "Finally, the names of the victims were listed.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "Figuraient en?n sur cette liste les noms des victimes.", 
    "systems": [
        {
            "output": "Finally, the names of the victims were listed.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Finally, the names of the victims appeared on this list.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The names of the victims were on this list.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The names of the victims were on this list.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9e"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "The attitude attributed to this author by most readers is erroneous.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "L\u0092attitude qu\u0092attribuent \u00e0 cet auteur la plupart des lecteurs est erron\u00e9e.", 
    "systems": [
        {
            "output": "The attitude attributed to this author by most readers is erroneous.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The attitude attributed to this author by most readers is erroneous.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The attitude attributed to this author by most readers is incorrect.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The attitude attributed to this author by most readers is incorrect.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9f"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "The problem posed to a physicist by the flow of this fluid is known.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "Le probl\u00e8me que pose \u00e0 un physicien l\u0092\u00e9coulement de ce ?uide est connu.", 
    "systems": [
        {
            "output": "The problem posed to a physicist by the flow of this fluid is known.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The problem posed to a physicist by the flow of this fluid is known.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The problem a physicist has with the flow of this guideline is known.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The problem a physicist has with the flow of this water is known.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9g"
}
{
    "category_minor": "Subject Inversion", 
    "reference": "The attitude Brecht reproaches in this author is widespread. / The attitude Brecht reproaches this author for is widespread.", 
    "category_major": "Syntactic", 
    "question": "Is the subject-verb relationship highlighted in the French sentence correctly rendered in the English translation?", 
    "source": "L'attitude que reproche Brecht \u00e0 cet auteur est r\u00e9pandue.", 
    "systems": [
        {
            "output": "Brecht's attitude to this author is widespread.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Brecht's attitude to this author is widespread.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Brecht's attitude towards this author is widespread.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Brecht's attitude towards this author is widespread.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "S9h"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "He paid me in cash.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Il m'a pay\u00e9 en liquide.", 
    "systems": [
        {
            "output": "He paid me in cash.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He paid me in cash.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He paid me in cash.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He paid me in cash.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1a"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "He did that in secret.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Il a fait cela en cachette.", 
    "systems": [
        {
            "output": "He did that in secret.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He did this secretly.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He did it in secret.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He did it in secret.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1b"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "He left on the sly.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Il est parti en douce.", 
    "systems": [
        {
            "output": "He's gone.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He went off quietly.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He snuck out.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He snuck out.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1c"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Max set aside his construction project.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max a mis son projet de construction entre parenth\u00e8ses.", 
    "systems": [
        {
            "output": "Max put his construction project in parentheses.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max put his construction project in parentheses.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max put his construction project on hold.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max put his construction project on hold.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1d"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "They will leave at dusk.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils partiront entre chien et loup.", 
    "systems": [
        {
            "output": "They will leave between dog and wolf.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They will leave between dog and wolf.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They'll go between dog and wolf.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They'll go between dog and wolf.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1e"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "They are determined to bring about a change in spite of all opposition.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils sont d\u00e9termin\u00e9s \u00e0 provoquer un changement envers et contre tous.", 
    "systems": [
        {
            "output": "They are determined to bring about a change towards and against all.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They are determined to bring about a change towards and against all.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They are determined to bring about change for and against everyone.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They are determined to bring about change for and against everyone.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1f"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Paul is now out of the woods.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Paul est maintenant hors d'affaire.", 
    "systems": [
        {
            "output": "Paul is now out of business.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul is now out of business.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul is now out of business.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul is now out of business.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1g"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Max was beside himself.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max \u00e9tait hors de lui.", 
    "systems": [
        {
            "output": "Max was out of it.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max was out of it.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max was out of it.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max was out of it.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1h"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "She spends freely (PI's ref) OR (RK) She spends without counting the cost.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Elle d\u00e9pense sans compter.", 
    "systems": [
        {
            "output": "She spends without counting.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "She spends without counting.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "She spends so much.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "She spends so much.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1i"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "She offered me an informal meal.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Elle m'offrit un repas sans fa\u00e7on.", 
    "systems": [
        {
            "output": "She offered me a meal without manner.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "She offered me a meal without ceremony.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "She offered me a meal without any way.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "She offered me a meal without any way.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1j"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "She had an uneventful life.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Elle a eu une vie sans histoires.", 
    "systems": [
        {
            "output": "She had a life without stories.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "She had a life without stories.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "She's had a life without trouble.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "She's had a trouble-free life.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1k"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Let's go see that movie, so that we can have a laugh.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Allons voir ce film, histoire de rire un peu.", 
    "systems": [
        {
            "output": "Let's see this movie, to laugh a little.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Let's go see this movie, just to laugh a little.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Let's go see this movie, just for a laugh.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Let's go see this movie, laugh a little.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1l"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "As people say / as the expression goes, I wish you good luck.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Selon la formule consacr\u00e9e, je vous souhaite bonne chance.", 
    "systems": [
        {
            "output": "According to the formula, I wish you good luck.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "According to the formula, I wish you good luck.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "According to the consecrated formula, I wish you good luck.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "According to the consecrated formula, I wish you good luck.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1m"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "At the time, he did not understand.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Sur le coup, il n'a rien compris.", 
    "systems": [
        {
            "output": "At the time, he did not understand.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "At first, he did not understand anything.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "On the spot, he didn't understand anything.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "On the spot, he didn't understand anything.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1n"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Max was killed instantly.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max a \u00e9t\u00e9 tu\u00e9 sur le coup.", 
    "systems": [
        {
            "output": "Max was killed instantly.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max was killed instantly.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max was killed instantly.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max was killed instantly.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1o"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "They left immediately.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils sont partis sur le champ.", 
    "systems": [
        {
            "output": "They left on the spot.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They left on the spot.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They left immediately.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They left immediately.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1p"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Paul is the director of this company in many ways.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Paul est directeur de cette compagnie \u00e0 bien des titres.", 
    "systems": [
        {
            "output": "Paul is the director of this company in many ways.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul is the director of this company in many ways.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul is director of this company in many capacities.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul is director of this company in many capacities.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1q"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "This is a typical local cheese.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ceci est un fromage bien de chez nous.", 
    "systems": [
        {
            "output": "This is a good cheese from home.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "This is a good cheese from home.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "This is a cheese from home.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This is a cheese from home.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1r"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "They outdid each other in singing.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils ont chant\u00e9 \u00e0 qui mieux mieux.", 
    "systems": [
        {
            "output": "They sang to who better.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They sang to whoever better.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They sang to the best.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They sang to the best.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1s"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Max pushes Luc to the end of his tether.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max pousse Luc \u00e0 bout.", 
    "systems": [
        {
            "output": "Max pushes Luc to the end.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max pushes Luc to the end.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max pushes Luc to the limit.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max pushes Luc to the limit.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1t"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Max is heading for disaster.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max court \u00e0 sa perte.", 
    "systems": [
        {
            "output": "Max runs to his loss.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max runs to his loss.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is running to his death.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is running to his death.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1u"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "There's no point in running, it's necessary to get out of here on time!", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Rien ne sert de courir, il faut partir \u00e0 point!", 
    "systems": [
        {
            "output": "Nothing serves to run, we must start!", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "There is no point in running, you have to start at the right time!", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "There's no point in running, you have to get out of here on time!", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "There's no point in running, you have to get out of here on time!", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1v"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "While I am at it, I will go too.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Tant qu'\u00e0 faire, je vais y aller aussi.", 
    "systems": [
        {
            "output": "As long as I do, I'll go too.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "As long as I do, I'll go there too.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "As long as I'm busy, I'm gonna go too.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As long as I have to do this, I'm going to go to work.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1w"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "Max is a most unhappy man.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max est un homme des plus malheureux.", 
    "systems": [
        {
            "output": "Max is a most unhappy man.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is a most unhappy man.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is one of the most unhappy men.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is a very unhappy man.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1x"
}
{
    "category_minor": "Common idioms -- fixed", 
    "reference": "He suffered a most serious injury.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Il a subi une blessure des plus graves.", 
    "systems": [
        {
            "output": "He suffered a most serious injury.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He suffered one of the most serious injuries.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He sustained one of the most serious injuries.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He sustained one of the most serious injuries.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex1y"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "Stop beating around the bush.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Arr\u00eatez de tourner autour du pot.", 
    "systems": [
        {
            "output": "Stop spinning around the pot.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Stop beating around the bush.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Stop beating around the bush.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Stop beating around the bush.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2a"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "He was constantly beating around the bush.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Il tournait constamment autour du pot.", 
    "systems": [
        {
            "output": "He kept turning around the pot.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He was constantly circling the pot.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He was constantly spinning around the pot.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He was constantly spinning around the pot.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2b"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "You put the cart before the horse.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Vous mettez la charrue devant les boeufs.", 
    "systems": [
        {
            "output": "You put the cart before the oxen.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "You put the cart before the horse.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "You put the cart before the oxen.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "You put the cart before the oxen.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2c"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "I fear they will put the cart before the horse.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Je crains qu'ils ne mettent la charrue avant les boeufs.", 
    "systems": [
        {
            "output": "I fear they will put the cart before the horse.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I'm afraid they'll put the cart before the horse.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I'm afraid they're going to put the cart before the horse.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I'm afraid they're going to put the cart before the horse.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2d"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "The cart was put before the horse.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "La charrue a \u00e9t\u00e9 mise avant les b\u009cufs.", 
    "systems": [
        {
            "output": "The plow was put before the oxen.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The plow was put before the horse.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The plough was put before the oxen.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The plough was put before the oxen.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2e"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "They counted their chickens before they were hatched.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils ont vendu la peau de l'ours avant de l'avoir tu\u00e9.", 
    "systems": [
        {
            "output": "They sold the bear's skin before killing it.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They sold the bear's skin before killing it.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They sold the bear's skin before they killed him.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They sold the bear's skin before they killed him.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2f"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "The chickens were counted before they were hatched.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "La peau de l'ours a \u00e9t\u00e9 vendue avant de l'avoir tu\u00e9.", 
    "systems": [
        {
            "output": "The bear's skin was sold before he was killed.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The bear's skin was sold before killing him.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The bear's skin was sold before it killed him.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The bear's skin was sold before it killed him.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2g"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "It is the straw that broke the camel's back.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "C'est la goutte d'eau qui a fait d\u00e9border le vase.", 
    "systems": [
        {
            "output": "It was the last straw that caused the vase to overflow.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "It was the last straw that broke the camel's back.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It was the last straw that made the vase overflow.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It was the drop of water that made the vase overflow.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2h"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "It is the straw that could well break the camel's back.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "C'est la goutte d'eau qui pourrait bien faire d\u00e9border le vase.", 
    "systems": [
        {
            "output": "It is the drop of water that could well overflow the vase.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "It is the drop of water that could make the bottle overflow.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "It's the drop of water that could well make the vase spill.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It's the drop of water that could well overflow the vase.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2i"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "His argument hit the nail on the head.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Son argument a fait mouche.", 
    "systems": [
        {
            "output": "His argument was a hit.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "His argument hit home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "His argument caught on.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His argument caught on.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2j"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "His argument would hit the nail on the head every time.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Son argument faisait mouche \u00e0 tout coup.", 
    "systems": [
        {
            "output": "His argument was blowing at every turn.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "His argument hit every shot.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "His argument was always a hit every time.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His argument hit the nail on the head every time.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2k"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "Max can easily do that. / Max is now free to go ahead with that.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max a beau jeu de faire cela.", 
    "systems": [
        {
            "output": "Max has a nice game to do that.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max has a nice game to do that.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max has a lot of fun doing this.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max has a good game of doing this.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2l"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "His work takes second place to his family. / His family comes before his work.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Son travail passe apr\u00e8s sa famille.", 
    "systems": [
        {
            "output": "His work passes after his family.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "His work goes after his family.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "His work comes after his family.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His work comes after his family.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2m"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "His work would not always take second place to his family. / His family would not always come before his work.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Son travail ne passerait pas toujours apr\u00e8s sa famille.", 
    "systems": [
        {
            "output": "His work would not always go after his family.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "His work would not always happen after his family.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "His work wouldn't always come after his family.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His work wouldn't always come after his family.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2n"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "Make yourself at home.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Fais comme chez toi.", 
    "systems": [
        {
            "output": "Make yourself at home.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Make yourself at home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Make yourself at home.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Make yourself at home.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2o"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "Make yourself/yourselves at home.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Faites comme chez vous.", 
    "systems": [
        {
            "output": "Make yourselves at home.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Make yourselves at home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Make yourself at home.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Make yourself at home.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2p"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "He made himself at home.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Il a fait comme chez lui.", 
    "systems": [
        {
            "output": "He made it at home.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He made himself at home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He made himself at home.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He made himself at home.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2q"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "We'll make ourselves at home", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Nous allons faire comme chez nous.", 
    "systems": [
        {
            "output": "We are going to do as we do.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "We will make ourselves at home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "We'll make ourselves at home.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "We'll make ourselves at home.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2r"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "They locked the door.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils ont ferm\u00e9 la porte \u00e0 clef.", 
    "systems": [
        {
            "output": "They locked the door.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They locked the door.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They locked the door.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They locked the door.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2s"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "They do not lock their door.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils ne ferment pas leur porte \u00e0 clef.", 
    "systems": [
        {
            "output": "They do not lock their doors.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They do not lock their doors.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They don't lock their doors.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They don't lock their doors.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2t"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "However much Max reads this book, he doesn't understand anything.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Max a beau lire ce livre, il n'y comprend rien.", 
    "systems": [
        {
            "output": "Max can read this book, he understands nothing.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max can read this book, but he understands nothing.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max may be reading this book, but he doesn't understand anything.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max may be reading this book, but he doesn't understand anything.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2u"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "However much they protest, nothing changes.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Ils ont beau protester, rien ne change.", 
    "systems": [
        {
            "output": "They protest in vain, nothing changes.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They may protest, nothing changes.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They may protest, but nothing changes.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "No matter how much they protest, nothing changes.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2v"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "Max had been hesitating for a week. /  For a week, Max had been hesitating.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Cela faisait une semaine que Max h\u00e9sitait.", 
    "systems": [
        {
            "output": "It's been a week since Max hesitated.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "It had been a week since Max hesitated.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max had been hesitating for a week.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max had been hesitating for a week.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2w"
}
{
    "category_minor": "Common idioms-- variable", 
    "reference": "We've been waiting for this taxi for at least 40 minutes.", 
    "category_major": "Lexical", 
    "question": "Is the meaning of the highlighted idiomatic expression correctly rendered in the English translation?", 
    "source": "Cela fait au moins 40 minutes que nous attendons ce taxi.", 
    "systems": [
        {
            "output": "It is at least 40 minutes that we expect this taxi.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "We have been waiting for this taxi for at least 40 minutes.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "We've been waiting for this taxi for at least 40 minutes.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "We've been waiting for this taxi for at least 40 minutes.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex2x"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max campaigned against the mayor yesterday.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait campagne contre le maire hier.", 
    "systems": [
        {
            "output": "Max campaigned against the mayor yesterday.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max campaigned against the mayor yesterday.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max campaigned against the mayor yesterday.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max campaigned against the mayor yesterday.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3aa"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max stopped over in Paris.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait escale \u00e0 Paris.", 
    "systems": [
        {
            "output": "Max made a stopover in Paris.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max made a stop in Paris.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max stopped in Paris.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max made a stopover in Paris.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ab"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max made an extended stopover in Paris.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait une escale prolong\u00e9e a Paris.", 
    "systems": [
        {
            "output": "Max made an extended stopover in Paris.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max made an extended stopover in Paris.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max made an extended stopover in Paris.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max made an extended stopover in Paris.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ac"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max has paid little attention to this problem.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait peu de cas de ce probl\u00e8me.", 
    "systems": [
        {
            "output": "Max has paid little attention to this problem.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max did not care about this problem.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max didn't pay much attention to this problem.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max paid little attention to this problem.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ad"
}
{
    "category_minor": "Support verbs", 
    "reference": "The most serious problem was the disregard of victims' rights.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Le plus grave probl\u00e8me \u00e9tait le peu de cas qui a \u00e9t\u00e9 fait des droits des victimes.", 
    "systems": [
        {
            "output": "The most serious problem was the limited number of victims' rights.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The most serious problem was the few cases that were made of victims' rights.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The most serious problem was the lack of attention paid to victims' rights.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The most serious problem was the lack of attention paid to victims' rights.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ae"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max has been grieving for his career.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait son deuil de sa carri\u00e8re.", 
    "systems": [
        {
            "output": "Max has been mourning his career.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max has mourned his career.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max mourned his career.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max mourned his career.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3af"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max looked bad yesterday.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait mauvaise figure hier.", 
    "systems": [
        {
            "output": "Max did a bad job yesterday.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max looked bad yesterday.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max had a bad face yesterday.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max looked bad yesterday.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ag"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max made a brief reference to it.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max y a fait bri\u00e8vement allusion.", 
    "systems": [
        {
            "output": "Max made a brief reference to it.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max briefly mentioned it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max briefly alluded to it.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max briefly alluded to it.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ah"
}
{
    "category_minor": "Support verbs", 
    "reference": "This is proof that he was aware.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Ceci apporte la preuve qu'il \u00e9tait au courant.", 
    "systems": [
        {
            "output": "This is proof that he was aware.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This brings proof that he was aware.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "This proves that he knew.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This proves that he knew.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ai"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max gave an injection to the patient.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait une injection au patient.", 
    "systems": [
        {
            "output": "Max gave an injection to the patient.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max gave an injection to the patient.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max injected the patient.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max injected the patient.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3aj"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max gave the patient a subcutaneous injection.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait une injection sous-cutan\u00e9e au patient.", 
    "systems": [
        {
            "output": "Max underwent subcutaneous injection to the patient.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max gave a subcutaneous injection to the patient.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max gave the patient a subcutaneous injection.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max gave the patient a subcutaneous injection.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ak"
}
{
    "category_minor": "Support verbs", 
    "reference": "The injection he was given relieved him.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "L'injection qui lui a \u00e9t\u00e9 faite l'a soulag\u00e9.", 
    "systems": [
        {
            "output": "The injection made him relieved him.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The injection that was made to him relieved it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The injection that was given to her relieved her.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "She was relieved by the injection.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3al"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max shows courage.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max fait preuve de courage.", 
    "systems": [
        {
            "output": "Max is courageous.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is courageous.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is brave.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max shows courage.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3am"
}
{
    "category_minor": "Support verbs", 
    "reference": "The courage he showed that evening is exemplary.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Le courage dont il a fait preuve ce soir l\u00e0 est exemplaire.", 
    "systems": [
        {
            "output": "The courage he showed that evening is exemplary.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The courage he showed that night is exemplary.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The courage he showed that evening is exemplary.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The courage he showed that evening is exemplary.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3an"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max is on the run.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max est en fuite.", 
    "systems": [
        {
            "output": "Max is on the run.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is on the run.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is on the run.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is on the run.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ao"
}
{
    "category_minor": "Support verbs", 
    "reference": "Criminals on the run can be dangerous.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Les criminels en fuite peuvent \u00eatre dangereux.", 
    "systems": [
        {
            "output": "Fugitive criminals can be dangerous.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Fugitive criminals can be dangerous.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Fugitives can be dangerous.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Fugitives can be dangerous.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ap"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max is unable to leave.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max est dans l'impossibilit\u00e9 de partir.", 
    "systems": [
        {
            "output": "Max is unable to leave.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is unable to leave.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is unable to leave.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is unable to leave.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3aq"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max is falling prey to doubts.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max est en proie \u00e0 des doutes.", 
    "systems": [
        {
            "output": "Max is in the grip of doubts.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is in doubt.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is in doubt.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is in doubt.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ar"
}
{
    "category_minor": "Support verbs", 
    "reference": "The teenagers went on a drinking binge.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Les adolescents ont fait une beuverie.", 
    "systems": [
        {
            "output": "The teenagers were drinking.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The teenagers had a drinking bout.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The teenagers had a drinking.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The teenagers had a drinking.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3as"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max uttered a cry that frightened his friends.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a pouss\u00e9 un cri qui a effray\u00e9 ses amis.", 
    "systems": [
        {
            "output": "Max uttered a cry that frightened his friends.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max uttered a cry that frightened his friends.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max shouted a scream that scared his friends.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max made a scream that scared his friends.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3at"
}
{
    "category_minor": "Support verbs", 
    "reference": "The scream/cry that Max uttered frightened his friends.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Le cri que Max a pouss\u00e9 a effray\u00e9 ses amis.", 
    "systems": [
        {
            "output": "The scream that Max pushed frightened his friends.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The cry that Max pushed frightened his friends.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The scream Max shouted scared his friends.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max's screaming scared his friends to death.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3au"
}
{
    "category_minor": "Support verbs", 
    "reference": "The car swerved, which almost killed the child.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "La voiture a fait un \u00e9cart qui a failli tuer l'enfant.", 
    "systems": [
        {
            "output": "The car made a gap that nearly killed the child.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The car made a gap that almost killed the child.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The car made a mistake that almost killed the child.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The car made a mistake that almost killed the child.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3av"
}
{
    "category_minor": "Support verbs", 
    "reference": "The river meanders through the valleys.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "La rivi\u00e8re fait des m\u00e9andres qui traversent les vall\u00e9es.", 
    "systems": [
        {
            "output": "The river meanders through the valleys.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The river meanders through the valleys.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The river meanders through the valleys.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The river meanders through the valleys.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3aw"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max has broken the rules.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a fait une entorse au r\u00e8glement.", 
    "systems": [
        {
            "output": "Max has broken the rules.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max broke the rules.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max made a rule violation.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max made a rule violation.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ax"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max's infringement of the rules was punished.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "L'entorse de Max au r\u00e8glement a \u00e9t\u00e9 punie.", 
    "systems": [
        {
            "output": "Max's sprain at the settlement was punished.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max's sprained bylaw was punished.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max's violation of the rules has been punished.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max's violation of the rules has been punished.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lexay"
}
{
    "category_minor": "Support verbs", 
    "reference": "The college gave a reprimand to this doctor.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Le coll\u00e8ge a fait une r\u00e9primande \u00e0 ce m\u00e9decin.", 
    "systems": [
        {
            "output": "The college made a reprimand to this doctor.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The college made a reprimand to this doctor.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The college reprimanded this doctor.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The college reprimanded this doctor.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3az"
}
{
    "category_minor": "Support verbs", 
    "reference": "I would like to clarify some of the restrictions that have been put in place.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "J'aimerais fournir quelques pr\u00e9cisions sur les restrictions  qui ont \u00e9t\u00e9 mises en place.", 
    "systems": [
        {
            "output": "I would like to clarify some of the restrictions that have been put in place.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I would like to provide some clarification on the restrictions that have been put in place.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I would like to provide some clarification on the restrictions that have been put in place.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I would like to provide some clarification on the restrictions that have been put in place.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3ba"
}
{
    "category_minor": "Support verbs", 
    "reference": "The dirty trick that the Germans played on the Russians was unforeseen.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Le sale coup des Allemands aux Russes \u00e9tait impr\u00e9vu.", 
    "systems": [
        {
            "output": "The dirty blow of the Germans to the Russians was unexpected.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The dirty blow of the Germans to the Russians was unforeseen.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The Germans' dirty job with the Russians was unforeseen.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The Germans' nasty blow to the Russians was unforeseen.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bb"
}
{
    "category_minor": "Support verbs", 
    "reference": "Paul gave Max a bad welcome.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Paul a fait un mauvais accueil \u00e0 Max.", 
    "systems": [
        {
            "output": "Paul made a bad welcome to Max.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul made a bad welcome to Max.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul didn't welcome Max at all.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul gave Max a bad welcome.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bc"
}
{
    "category_minor": "Support verbs", 
    "reference": "The poor reception that Paul gave to this idea should not discourage us.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Le mauvais accueil que Paul a fait \u00e0 cette id\u00e9e ne doit pas nous d\u00e9courager.", 
    "systems": [
        {
            "output": "Paul's poor reception of this idea should not discourage us.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul's bad reception of this idea should not discourage us.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's bad reception of this idea should not discourage us.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul's bad reception of this idea should not discourage us.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bd"
}
{
    "category_minor": "Support verbs", 
    "reference": "Paul showed up every day.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Paul a fait acte de pr\u00e9sence chaque jour.", 
    "systems": [
        {
            "output": "Paul made a presence every day.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul has been present every day.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul has been there every day.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul was present every day.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3be"
}
{
    "category_minor": "Support verbs", 
    "reference": "Paul bid farewell to Marie.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Paul a fait ses adieux \u00e0 Marie.", 
    "systems": [
        {
            "output": "Paul bade farewell to Mary.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul said goodbye to Mary.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul said goodbye to Mary.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul said goodbye to Mary.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bf"
}
{
    "category_minor": "Support verbs", 
    "reference": "When it suits him, he lies.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Lorsque cela fait son affaire, il ment.", 
    "systems": [
        {
            "output": "When it suits him, he lies.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "When that suits him, he lies.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "When it suits him, he lies.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "When it suits him, he lies.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bg"
}
{
    "category_minor": "Support verbs", 
    "reference": "Paul took charge of that problem.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Paul a fait son affaire de ce probl\u00e8me.", 
    "systems": [
        {
            "output": "Paul has made his case of this problem.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul did his business with this problem.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's been working on this problem.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul did his business on this problem.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bh"
}
{
    "category_minor": "Support verbs", 
    "reference": "Paul settled this intruder's hash.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Paul a fait son affaire \u00e0 cet intrus.", 
    "systems": [
        {
            "output": "Paul has made his case to this intruder.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul did the trick to this intruder.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul did his business with that intruder.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul did his business with that intruder.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bi"
}
{
    "category_minor": "Support verbs", 
    "reference": "They removed the kidney.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Ils ont proc\u00e9d\u00e9 \u00e0 l'ablation du rein.", 
    "systems": [
        {
            "output": "They removed the kidney.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They removed the kidney.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They removed the kidney.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They removed the kidney.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bj"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max has highlighted Trump's cheating.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a mis en \u00e9vidence la tricherie de Trump.", 
    "systems": [
        {
            "output": "Max highlighted Trump's cheating.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max has highlighted Trump's cheating.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max has highlighted Trump's cheating.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max highlighted Trump's cheating.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bk"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max brought to light Trump's cheating.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a mis la tricherie de Trump en \u00e9vidence.", 
    "systems": [
        {
            "output": "Max put Trump's cheating highlighted.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max put trump cheating in evidence.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max has highlighted Trump's cheating.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max brought Trump's cheating to the forefront.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bl"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max took advantage of Luke's naivety.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a mis \u00e0 profit la na\u00efvet\u00e9 de Luc.", 
    "systems": [
        {
            "output": "Max took advantage of Luke's naivety.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max took advantage of Luc's naivety.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max used Luc's naivety to his advantage.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max took advantage of Luc's naivety.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bm"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max put Luc's naivety to good use.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a mis la na\u00efvet\u00e9 de Luc \u00e0 profit .", 
    "systems": [
        {
            "output": "Max put Luc's naivety to good use.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max put Luc's naivety to advantage.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max put Luc's naivety to good use.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max put Luc's naivety to good use.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bn"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max challenged Luc to run the marathon.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a mis Luc au d\u00e9fi de courir le marathon.", 
    "systems": [
        {
            "output": "Max challenged Luc to run the marathon.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max challenged Luke to run the marathon.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max challenged Luc to run the marathon.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max challenged Luc to run the marathon.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bo"
}
{
    "category_minor": "Support verbs", 
    "reference": "This suggests that Luc is guilty.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Ceci donne \u00e0 croire que Luc est coupable.", 
    "systems": [
        {
            "output": "This suggests that Luke is guilty.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This suggests that Luke is guilty.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This suggests that Luke is guilty.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This suggests that Luke is guilty.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bp"
}
{
    "category_minor": "Support verbs", 
    "reference": "His play is ready/fine-tuned.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Sa pi\u00e8ce est au point.", 
    "systems": [
        {
            "output": "His play is to the point.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "His piece is in focus.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "His play's in line.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His play's in line.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bq"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max is fine-tuning his play.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max met au point sa pi\u00e8ce .", 
    "systems": [
        {
            "output": "Max puts his piece together.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max develops his piece.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is working on his play.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is working on his play.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3br"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max is fine-tuning his play.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max met sa pi\u00e8ce au point.", 
    "systems": [
        {
            "output": "Max puts his piece to the test.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max puts his piece in focus.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is working on his play.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is perfecting his play.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bs"
}
{
    "category_minor": "Support verbs", 
    "reference": "His books are up to date.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Ses livres sont \u00e0 jour.", 
    "systems": [
        {
            "output": "His books are up to date.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "His books are up to date.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "His books are up to date.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His books are up to date.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bt"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max updates his books.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max met ses livres \u00e0 jour.", 
    "systems": [
        {
            "output": "Max updates his books.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max updates his books.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is updating his books.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is updating his books.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bu"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max updates his books.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max met \u00e0 jour ses livres.", 
    "systems": [
        {
            "output": "Max updates his books.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max updates his books.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is updating his books.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is updating his books.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bv"
}
{
    "category_minor": "Support verbs", 
    "reference": "These people are in agreement.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Ces gens sont en accord.", 
    "systems": [
        {
            "output": "These people are in agreement.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "These people are in agreement.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "These people agree.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "These people agree.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bw"
}
{
    "category_minor": "Support verbs", 
    "reference": "They put him on notice that had to do that.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Ils l'ont mis en demeure de faire cela.", 
    "systems": [
        {
            "output": "They called him to do that.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They asked him to do that.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They called on him to do that.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They called on him to do that.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bx"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max staged a play.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a mis en sc\u00e8ne une pi\u00e8ce.", 
    "systems": [
        {
            "output": "Max staged a play.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max staged a play.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max staged a play.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max staged a play.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3by"
}
{
    "category_minor": "Support verbs", 
    "reference": "Max warned his boss against this danger.", 
    "category_major": "Lexical", 
    "question": "Is the French highlighted support-verb expression correctly rendered in the translation?", 
    "source": "Max a mis en garde son patron contre ce danger.", 
    "systems": [
        {
            "output": "Max warned his boss against this danger.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max warned his boss against this danger.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max warned his boss about this danger.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max warned his boss about this danger.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex3bz"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "This star is 3,000 light-years from our galaxy.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Cette \u00e9toile est \u00e0 3.000 ann\u00e9es-lumi\u00e8re de notre galaxie.", 
    "systems": [
        {
            "output": "This star is 3,000 light-years away from our galaxy.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This star is 3,000 light years from our galaxy.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This star is 3,000 light-years away from our galaxy.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This star is 3,000 light-years away from our galaxy.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4a"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "Max is at home.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Max est \u00e0 la maison.", 
    "systems": [
        {
            "output": "Max is at home.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is at home.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is home.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is at home.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4b"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "They slept in Canada.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Ils ont dormi au Canada.", 
    "systems": [
        {
            "output": "They slept in Canada.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They slept in Canada.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They slept in Canada.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They slept in Canada.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4c"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "They stayed in Canada.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Ils sont rest\u00e9s au Canada.", 
    "systems": [
        {
            "output": "They stayed in Canada.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They stayed in Canada.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They stayed in Canada.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They stayed in Canada.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4d"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "Max went to his sister's house.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Max est all\u00e9 \u00e0 la maison de sa soeur.", 
    "systems": [
        {
            "output": "Max went to his sister's house.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max went to his sister's house.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max went to his sister's house.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max went to his sister's house.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4e"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "They went to Canada.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Ils sont all\u00e9s au Canada.", 
    "systems": [
        {
            "output": "They went to Canada.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They went to Canada.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They went to Canada.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They went to Canada.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4f"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "Max talked to the girl with black hair.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Max a parl\u00e9 \u00e0 la fille aux cheveux noirs.", 
    "systems": [
        {
            "output": "Max talked to the black-haired girl.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max spoke to the black haired girl.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max talked to the black-haired girl.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max talked to the black-haired girl.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4g"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He saw a car with flat tires.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il a vu une voiture aux pneus crev\u00e9s.", 
    "systems": [
        {
            "output": "He saw a car with dead tires.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He saw a car with flat tires.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He saw a car with flat tires.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He saw a car with flat tires.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4h"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He saw a car with a broken right fender.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il a vu une voiture \u00e0 l'aile droite cass\u00e9e.", 
    "systems": [
        {
            "output": "He saw a broken right wing car.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He saw a car on the right wing broken.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He saw a car on the right wing broken.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He saw a broken right-wing car.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4i"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "They bought a fabric with wide stripes.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Ils ont achet\u00e9 un tissu \u00e0 large rayures.", 
    "systems": [
        {
            "output": "They bought a fabric with wide stripes.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "They bought a fabric with wide stripes.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They bought a wide striped fabric.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They bought a wide striped fabric.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4j"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He writes a lettre with a pen.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il \u00e9crit une lettre au stylo.", 
    "systems": [
        {
            "output": "He writes a letter to the pen.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He writes a letter to the pen.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He writes a letter in pencil.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He writes a letter in pencil.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4k"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "She's sewing a dress by hand.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Elle coud une robe \u00e0 la main.", 
    "systems": [
        {
            "output": "She sews a dress in her hand.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "She sews a dress in her hand.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "She sews a dress by hand.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "She sews a dress by hand.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4l"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He rents this room by the month.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il loue cette chambre au mois.", 
    "systems": [
        {
            "output": "He rents this room by the month.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He rents this room in the month.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He rents this room by the month.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He rents this room by the month.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4m"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He rents this room by the day.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il loue cette chambre \u00e0 la journ\u00e9e.", 
    "systems": [
        {
            "output": "He rents this room for the day.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He rents this room for the day.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He rents this room by the day.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He rents this room by the day.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4n"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He sells fruit by the dozen.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il vend des fruits \u00e0 la douzaine.", 
    "systems": [
        {
            "output": "He sells fruit by the dozen.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He sells fruits by the dozen.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He sells fruit by the dozen.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He sells fruit by the dozen.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4o"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He crossed the border on foot.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il a travers\u00e9 la fronti\u00e8re \u00e0 pied.", 
    "systems": [
        {
            "output": "He crossed the border on foot.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He crossed the border on foot.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He walked across the border.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He walked across the border.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4p"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "He crossed the border on a bicycle.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Il a travers\u00e9 la fronti\u00e8re \u00e0 bicyclette.", 
    "systems": [
        {
            "output": "He crossed the border by bicycle.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He crossed the border on a bicycle.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He rode his bike across the border.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Crossed the border by bicycle.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4q"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "We are one month away from his birthday.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "Nous sommes \u00e0 un mois de son anniversaire.", 
    "systems": [
        {
            "output": "We are one month away from his birthday.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "We are one month away from his birthday.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "We're a month away from his birthday.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "We're a month away from his birthday.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4r"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "With  two hours to go before the final decision, everyone was nervous.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "\u00c0 deux heures de la d\u00e9cision finale, tout le monde \u00e9tait nerveux.", 
    "systems": [
        {
            "output": "At two o'clock in the final decision, everyone was nervous.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "At two hours of the final decision, everyone was nervous.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Two hours before the final decision, everyone was nervous.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Two hours before the final decision, everyone was nervous.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4s"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "(Upon) seeing her so skinny, he felt bad.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "\u00c0 la voir si maigre, il s'est senti mal.", 
    "systems": [
        {
            "output": "On seeing her so skinny, he felt bad.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "To see her so thin, he felt bad.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "seeing her so skinny, he felt bad.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Seeing her so skinny, he felt bad.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4t"
}
{
    "category_minor": "Grammatical words -- \u00e0", 
    "reference": "By insisting too much on it, he bored us all.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 correctly translated", 
    "source": "\u00c0 trop insister l\u00e0-dessus, il nous a tous ennuy\u00e9s.", 
    "systems": [
        {
            "output": "To put too much emphasis on it, he bored us all.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "To overemphasize it, he bored us all.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "too much emphasis on that, he annoyed us all.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "To put too much emphasis on that, he annoyed us all.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex4u"
}
{
    "category_minor": "Grammatical words -- \u00e0 X pr\u00e8s", 
    "reference": "These two shirts are identical but for the color.", 
    "category_major": "Lexical", 
    "question": "Is the construction \u00e0 X pr\u00e8s correctly translated?", 
    "source": "Ces deux chemises sont identiques \u00e0 la couleur pr\u00e8s.", 
    "systems": [
        {
            "output": "These two shirts are identical to the color near.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "These two shirts are identical to the color.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "These two shirts are identical to the color of the shirt.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "These two shirts are identical in color to the same shirt.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex5a"
}
{
    "category_minor": "Grammatical words -- \u00e0 X pr\u00e8s", 
    "reference": "But for the color, these two shirts are identical.", 
    "category_major": "Lexical", 
    "question": "Is the construction \u00e0 X pr\u00e8s correctly translated?", 
    "source": "\u00c0 la couleur pr\u00e8s, ces deux chemises sont identiques.", 
    "systems": [
        {
            "output": "With the color close, these two shirts are identical.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "At the color, these two shirts are identical.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The two shirts are the same.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "These two shirts are identical in color.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex5b"
}
{
    "category_minor": "Grammatical words -- \u00e0 X pr\u00e8s", 
    "reference": "Max missed his train by a few minutes.", 
    "category_major": "Lexical", 
    "question": "Is the construction \u00e0 X pr\u00e8s correctly translated?", 
    "source": "Max a rat\u00e9 son train \u00e0 quelques minutes pr\u00e8s.", 
    "systems": [
        {
            "output": "Max missed his train a few minutes.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max missed his train within minutes.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max missed his train a few minutes ago.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max missed his train within minutes.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex5c"
}
{
    "category_minor": "Grammatical words -- \u00e0 X pr\u00e8s", 
    "reference": "Max weighs 100 kg to within 70 grams.", 
    "category_major": "Lexical", 
    "question": "Is the construction \u00e0 X pr\u00e8s correctly translated?", 
    "source": "Max p\u00e8se 100 kilos \u00e0 70 grammes pr\u00e8s.", 
    "systems": [
        {
            "output": "Max weighs 100 pounds to 70 grams.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max weighs 100 kilograms to 70 grams.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max weighs 100 kilos to the nearest 70 grams.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max weighs 100 kilos to the nearest 70 grams.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex5d"
}
{
    "category_minor": "Grammatical words -- \u00e0 X pr\u00e8s", 
    "reference": "Bill Gates can spare $100 anytime.", 
    "category_major": "Lexical", 
    "question": "Is the construction \u00e0 X pr\u00e8s correctly translated?", 
    "source": "Bill Gates n'en est pas \u00e0 $100 pr\u00e8s.", 
    "systems": [
        {
            "output": "Bill Gates is not close to $ 100.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Bill Gates is not close to $ 100.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Bill Gates isn't close to $100.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Bill Gates is not close to $100.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex5e"
}
{
    "category_minor": "Grammatical words -- \u00e0 d\u00e9faut de", 
    "reference": "Unless he pays his debt on time, Max will lose his rights.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 d\u00e9faut de correctly translated", 
    "source": "\u00c0 d\u00e9faut de payer sa dette \u00e0 temps, Max perdra ses droits.", 
    "systems": [
        {
            "output": "Failing to pay his debt on time, Max will lose his rights.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "If he does not pay his debt on time, Max will lose his rights.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "If Max doesn't pay his debt on time, he'll lose his rights.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If Max doesn't pay his debt on time, he'll lose his rights.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex6a"
}
{
    "category_minor": "Grammatical words -- \u00e0 d\u00e9faut de", 
    "reference": "Unless you provide us with the exact password, you can not enter.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 d\u00e9faut de correctly translated", 
    "source": "\u00c0 d\u00e9faut de nous fournir le mot de passe exact, vous ne pouvez pas entrer.", 
    "systems": [
        {
            "output": "Failing to provide us with the exact password, you can not enter.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "If you do not provide us with the exact password, you can not enter.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "If you do not provide us with the correct password, you cannot enter.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If you do not provide us with the correct password, you cannot enter.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex6b"
}
{
    "category_minor": "Grammatical words -- \u00e0 d\u00e9faut de", 
    "reference": "While this book is less than interesting, it is nevertheless well written.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 d\u00e9faut de correctly translated", 
    "source": "\u00c0 d\u00e9faut d'\u00eatre int\u00e9ressant, ce livre est n\u00e9anmoins bien \u00e9crit.", 
    "systems": [
        {
            "output": "If not interesting, this book is nonetheless well written.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Although not interesting, this book is nevertheless well written.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This book is nonetheless well written, although it is not interesting.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If not interesting, this book is nevertheless well written.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex6c"
}
{
    "category_minor": "Grammatical words -- \u00e0 d\u00e9faut de", 
    "reference": "While she can't sing well, she does dance divinely.", 
    "category_major": "Lexical", 
    "question": "Is \u00e0 d\u00e9faut de correctly translated", 
    "source": "\u00c0 d\u00e9faut de bien chanter, elle  danse divinement.", 
    "systems": [
        {
            "output": "If she can not sing well, she dances divinely.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "If she does not sing well, she divinely dances.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "When she fails to sing well, she dances divinely.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If she does not sing well, she dances divinely.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex6d"
}
{
    "category_minor": "Grammatical words -- alors que", 
    "reference": "The guests arrived while Max was in the kitchen.", 
    "category_major": "Lexical", 
    "question": "Is alors que correctly translated", 
    "source": "Les invit\u00e9s sont arriv\u00e9s alors que Max \u00e9tait dans la cuisine.", 
    "systems": [
        {
            "output": "The guests arrived while Max was in the kitchen.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The guests arrived while Max was in the kitchen.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The guests arrived while Max was in the kitchen.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The guests arrived while Max was in the kitchen.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex7a"
}
{
    "category_minor": "Grammatical words -- alors que", 
    "reference": "Someone knocked on the door while I was in the bathtub.", 
    "category_major": "Lexical", 
    "question": "Is alors que correctly translated", 
    "source": "Quelqu'un a frapp\u00e9 \u00e0 la porte alors que j'\u00e9tais dans la baignoire.", 
    "systems": [
        {
            "output": "Someone knocked on the door while I was in the tub.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Someone knocked on the door while I was in the bathtub.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Someone knocked on the door while I was in the bathtub.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Someone knocked on the door while I was in the bathtub.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex7b"
}
{
    "category_minor": "Grammatical words -- alors que", 
    "reference": "Max refused even though all his colleges accepted.", 
    "category_major": "Lexical", 
    "question": "Is alors que correctly translated", 
    "source": "Max a refus\u00e9 alors que tous ses coll\u00e8gues ont accept\u00e9.", 
    "systems": [
        {
            "output": "Max refused when all his colleagues agreed.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max refused while all his colleagues agreed.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max refused when all his colleagues agreed.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max refused when all his colleagues agreed.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex7c"
}
{
    "category_minor": "Grammatical words -- alors que", 
    "reference": "Ida went out for a walk although the doctor had forbidden her that / (to do that).", 
    "category_major": "Lexical", 
    "question": "Is alors que correctly translated", 
    "source": "Ida est sortie se promener, alors que le m\u00e9decin le lui avait interdit.", 
    "systems": [
        {
            "output": "Ida went out for a walk, while the doctor had forbidden her.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Ida went out for a walk, while the doctor had forbidden her.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Ida went out for a walk, even though the doctor told her not to.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Ida went out for a walk when the doctor told her not to.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex7d"
}
{
    "category_minor": "Grammatical words -- alors que", 
    "reference": "Paul is having fun while we have to work.", 
    "category_major": "Lexical", 
    "question": "Is alors que correctly translated", 
    "source": "Paul s'amuse alors que nous devons travailler.", 
    "systems": [
        {
            "output": "Paul is having fun while we have to work.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul is having fun while we have to work.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's having fun when we have to work.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul is having fun when we have to work.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex7e"
}
{
    "category_minor": "Grammatical words -- aupr\u00e8s de", 
    "reference": "Max sits close to the window.", 
    "category_major": "Lexical", 
    "question": "Is aupr\u00e8s de correctly translated", 
    "source": "Max s'assied aupr\u00e8s de la fen\u00eatre.", 
    "systems": [
        {
            "output": "Max sits by the window.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max sits by the window.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max sits by the window.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max sits by the window.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex8a"
}
{
    "category_minor": "Grammatical words -- aupr\u00e8s de", 
    "reference": "Max goes to see his mother", 
    "category_major": "Lexical", 
    "question": "Is aupr\u00e8s de correctly translated", 
    "source": "Max se rend aupr\u00e8s de sa m\u00e8re.", 
    "systems": [
        {
            "output": "Max goes to his mother.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max goes to his mother.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max goes to his mother.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max goes to his mother.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex8b"
}
{
    "category_minor": "Grammatical words -- aupr\u00e8s de", 
    "reference": "Max has influence with Luke.", 
    "category_major": "Lexical", 
    "question": "Is aupr\u00e8s de correctly translated", 
    "source": "Max a de l'influence aupr\u00e8s de Luc.", 
    "systems": [
        {
            "output": "Max has influence with Luke.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max has influence with Luke.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max has influence with Luc.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max has influence with Luc.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex8c"
}
{
    "category_minor": "Grammatical words -- aupr\u00e8s de", 
    "reference": "With the voters, this program was a success.", 
    "category_major": "Lexical", 
    "question": "Is aupr\u00e8s de correctly translated", 
    "source": "Aupr\u00e8s des \u00e9lecteurs, ce programme a \u00e9t\u00e9 un succ\u00e8s.", 
    "systems": [
        {
            "output": "This program was a success with the voters.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "With the electors, this program has been a success.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This program was a success with the voters.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "To voters, this program was a success.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex8d"
}
{
    "category_minor": "Grammatical words -- aupr\u00e8s de", 
    "reference": "Compared to this magnificent edifice, our building seems ridiculous.", 
    "category_major": "Lexical", 
    "question": "Is aupr\u00e8s de correctly translated", 
    "source": "Aupr\u00e8s de cet \u00e9difice grandiose, notre immeuble para\u00eet ridicule.", 
    "systems": [
        {
            "output": "Near this grand building, our building looks ridiculous.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "With this grandiose building, our building seems ridiculous.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Our building looks ridiculous in this grandiose building.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "In this grandiose building, our building looks ridiculous.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex8e"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "He went to the barber.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Il est all\u00e9 chez le coiffeur.", 
    "systems": [
        {
            "output": "He went to the hairdresser.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He went to the hairdresser.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He went to the barbershop.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He went to the barbershop.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9a"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "At Max's place, all the windows are broken.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Chez Max, toutes les fen\u00eatres sont cass\u00e9es.", 
    "systems": [
        {
            "output": "At Max, all the windows are broken.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "At Max, all the windows are broken.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max's house, all the windows are broken.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "At Max's, all the windows are broken.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9b"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "With Max, it's almost a habit.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Chez Max, c'est presque une habitude.", 
    "systems": [
        {
            "output": "At Max, it's almost a habit.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "At Max's, it's almost a habit.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "At Max's, it's almost a habit.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "At Max, it's almost a habit.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9c"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "In children, this disease is rare.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Chez les enfants, cette maladie est rare.", 
    "systems": [
        {
            "output": "In children, this disease is rare.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "In children, this disease is rare.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "In children, this disease is rare.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "In children, this disease is rare.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9d"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "I find in him a deep fear of novelty.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Je trouve chez lui une peur profonde de la nouveaut\u00e9.", 
    "systems": [
        {
            "output": "I find in him a profound fear of novelty.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I find in him a deep fear of novelty.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I find in him a deep fear of novelty.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I find in him a deep fear of novelty.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9e"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "In Picasso's work, there is always a lot of color.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Chez Picasso, il y a toujours beaucoup de couleur.", 
    "systems": [
        {
            "output": "At Picasso, there is always a lot of color.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "At Picasso, there is always a lot of color.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "At Picasso, there is always a lot of colour.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "At Picasso, there is always a lot of colour.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9f"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "In our family/country, all children go to school.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Chez nous, tous les enfants vont a l\u0091\u00e9cole.", 
    "systems": [
        {
            "output": "At home, all children go to school.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "At home, all children go to school.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "In our house, all the children go to school.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "In our house, all the children go to school.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9g"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "In your country, there is no democracy.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Chez vous, il n'y a pas de d\u00e9mocratie.", 
    "systems": [
        {
            "output": "In your country, there is no democracy.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "At home, there is no democracy.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "There is no democracy in your country.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "At home, there is no democracy.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9h"
}
{
    "category_minor": "Grammatical words -- chez", 
    "reference": "Those foreigners went through our country/city/street/house.", 
    "category_major": "Lexical", 
    "question": "Is chez correctly translated", 
    "source": "Ces \u00e9trangers sont pass\u00e9s par chez nous.", 
    "systems": [
        {
            "output": "These strangers passed by us.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "These strangers passed by us.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "These strangers have been through our house.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "These strangers came through our door.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex9i"
}
{
    "category_minor": "Grammatical words -- comme", 
    "reference": "On the left stretches a sort of sea.", 
    "category_major": "Lexical", 
    "question": "Is comme correctly translated", 
    "source": "\u00c0 gauche s'\u00e9tend comme une mer.", 
    "systems": [
        {
            "output": "To the left extends like a sea.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "To the left extends like a sea.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Left stretches like a sea.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Left stretches like a sea.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex10a"
}
{
    "category_minor": "Grammatical words -- comme", 
    "reference": "I saw a sort of black spot on the jacket.", 
    "category_major": "Lexical", 
    "question": "Is comme correctly translated", 
    "source": "J'ai vu comme une tache noire sur la veste.", 
    "systems": [
        {
            "output": "I saw it as a black spot on the jacket.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I saw a black stain on the jacket.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I saw it as a black spot on the jacket.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I saw it as a black spot on the jacket.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex10b"
}
{
    "category_minor": "Grammatical words -- comme", 
    "reference": "He was, as it were, hanging on the minister's words", 
    "category_major": "Lexical", 
    "question": "Is comme correctly translated", 
    "source": "Il \u00e9tait comme suspendu aux paroles du ministre.", 
    "systems": [
        {
            "output": "He was suspended from the minister's words.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He was hanging on the words of the minister.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He was like suspended from the minister's words.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He was like suspended from the minister's words.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex10c"
}
{
    "category_minor": "Grammatical words -- comme", 
    "reference": "Max was, as it were,  bewitched by their words that day.", 
    "category_major": "Lexical", 
    "question": "Is comme correctly translated", 
    "source": "Max \u00e9tait comme envout\u00e9 par leurs paroles ce jour-l\u00e0.", 
    "systems": [
        {
            "output": "Max was bewitched by their words that day.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max was bewitched by their words that day.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max was kind of enchanted by their words that day.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max was kind of enchanted by their words that day.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex10d"
}
{
    "category_minor": "Grammatical words -- comme", 
    "reference": "As if petrified by the news, Max could not move.", 
    "category_major": "Lexical", 
    "question": "Is comme correctly translated", 
    "source": "Comme p\u00e9trifi\u00e9 par la nouvelle, Max ne pouvait plus bouger.", 
    "systems": [
        {
            "output": "As if petrified by the news, Max could not move.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Petrified by the news, Max could not move.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "As if petrified by the news, Max couldn't move.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As if petrified by the news, Max couldn't move.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex10e"
}
{
    "category_minor": "Grammatical words -- dans", 
    "reference": "This dress costs about $300.", 
    "category_major": "Lexical", 
    "question": "Is dans correctly translated", 
    "source": "Cette robe co\u00fbte dans les trois cent dollars.", 
    "systems": [
        {
            "output": "This dress costs in three hundred dollars.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "This dress costs in the three hundred dollars.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "This dress costs about three hundred dollars.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This dress costs about three hundred dollars.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex11a"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "A two-kilometer walk", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "une promenade de deux kilom\u00e8tres", 
    "systems": [
        {
            "output": "A two-kilometer walk", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "a two-kilometer walk", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "a two-kilometre walk", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "a two-kilometre walk", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12a"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "A 100-kilometer walk.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "une promenade de 100 kilom\u00e8tres.", 
    "systems": [
        {
            "output": "a 100-kilometer walk.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "a walk of 100 kilometers.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "a 100-kilometre walk.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "a 100-kilometre walk.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12b"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "A 200-kilometer walk.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "une promenade de 200 kilom\u00e8tres.", 
    "systems": [
        {
            "output": "A 200-kilometer walk.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "a walk of 200 kilometers.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "a 200-kilometre walk.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "a 200-kilometre walk.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12c"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "A 220-kilometer walk.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "une promenade de 220 kilom\u00e8tres.", 
    "systems": [
        {
            "output": "A walk of 220 kilometers.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "a walk of 220 kilometers.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "a 220-kilometre walk.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "a 220-kilometre walk.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12d"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "A 5 cm wide box", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "un bo\u00eete large de 5 cm", 
    "systems": [
        {
            "output": "A 5 cm wide box", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "a box 5 cm wide", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "a 5 cm wide box", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "a 5 cm wide box", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12e"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "It is heavier by 3 kg.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "il est plus lourd de 3 kg.", 
    "systems": [
        {
            "output": "It is heavier than 3 kg.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "it is heavier by 3 kg.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "it's 3 kg heavier.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "it's 3 kg heavier.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12f"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "He gets $ 30 per hour.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "il re\u00e7oit $30 de l'heure.", 
    "systems": [
        {
            "output": "He gets $ 30 an hour.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "he receives $ 30 an hour.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "he gets $30 an hour.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "he gets $30 an hour.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12g"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "He receives a pension of $ 5,000.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "Il re\u00e7oit $5000 de pension.", 
    "systems": [
        {
            "output": "He receives $ 5,000 of pension.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He receives $ 5000 of pension.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He's getting $5,000 in pension.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He gets $5,000 pension.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12h"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "The poorest country on/of the planet", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "le pays le plus pauvre de la plan\u00e8te", 
    "systems": [
        {
            "output": "The poorest country on the planet", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "the poorest country on the planet", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "the world's poorest country", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "the world's poorest country", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12i"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "He saw something beautiful yesterday.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "Il a vu quelque chose de beau hier.", 
    "systems": [
        {
            "output": "He saw something beautiful yesterday.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He saw something beautiful yesterday.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He saw something beautiful yesterday.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He saw something beautiful yesterday.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12j"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "I have never seen anything similar.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "Je n'ai jamais rien vu de semblable.", 
    "systems": [
        {
            "output": "I never saw anything like it.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I have never seen anything like it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I've never seen anything like it before.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I've never seen anything like it before.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12k"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "I have a free day next week.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "J'ai un jour de libre la semaine prochaine.", 
    "systems": [
        {
            "output": "I have a free day next week.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I have a free day next week.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I have a day off next week.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I have a day off next week.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12l"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "The speed of light is 300,000 km/sec.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "La vitesse de la lumiere est de 300.000 km/sec.", 
    "systems": [
        {
            "output": "The speed of light is 300,000 km / sec.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The speed of the light is 300.000 km / sec.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The speed of light is 300,000 km/sec.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The speed of light is 300,000 km/sec.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12m"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "The salary is 30f per hour.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "Le salaire est de 30F de l\u0092heure.", 
    "systems": [
        {
            "output": "The salary is 30F per hour.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The salary is 30F per hour.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The salary is 30F an hour.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The salary is 30F an hour.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12n"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "From this hill, Max can see the city.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "De cette colline, Max peut apercevoir la ville.", 
    "systems": [
        {
            "output": "From this hill, Max can see the city.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "From this hill, Max can see the city.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "From this hill, Max can see the city.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "From this hill, Max can see the city.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12o"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "Max can see the city from that hill.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "Max peut apercevoir la ville de cette colline.", 
    "systems": [
        {
            "output": "Max can see the city of this hill.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max can see the city of this hill.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max can see the city from that hill.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max can see the city from that hill.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12p"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "Max can see the city of his childhood.", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "Max peut apercevoir la ville de son enfance.", 
    "systems": [
        {
            "output": "Max can see the city of his childhood.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max can see the city of his childhood.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max can see the city from his childhood.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max can see the city from his childhood.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12q"
}
{
    "category_minor": "Grammatical words -- de", 
    "reference": "Max can see the top of that hill", 
    "category_major": "Lexical", 
    "question": "Is de NP/ADJ correctly translated", 
    "source": "Max peut apercevoir le sommet de cette colline.", 
    "systems": [
        {
            "output": "Max can see the top of this hill.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max can see the top of this hill.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max can see the top of that hill.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max can see the top of that hill.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex12r"
}
{
    "category_minor": "Grammatical words -- de ce", 
    "reference": "I ate some of these two cakes.", 
    "category_major": "Lexical", 
    "question": "Is de ce(s) NP crrectly translated?", 
    "source": "J'ai mang\u00e9 de ces deux gateaux.", 
    "systems": [
        {
            "output": "I ate these two cakes.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I ate these two cakes.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I ate both these cakes.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I ate both these cakes.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex13a"
}
{
    "category_minor": "Grammatical words -- de ce", 
    "reference": "He did not drink any of  this wine.", 
    "category_major": "Lexical", 
    "question": "Is de ce(s) NP crrectly translated?", 
    "source": "Il n'a pas bu de ce vin.", 
    "systems": [
        {
            "output": "He did not drink this wine.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He did not drink this wine.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He didn't drink any of that wine.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He didn't drink any of that wine.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex13b"
}
{
    "category_minor": "Grammatical words -- de ce", 
    "reference": "I would like more of this excellent pie.", 
    "category_major": "Lexical", 
    "question": "Is de ce(s) NP crrectly translated?", 
    "source": "Je veux bien encore de cette excellente tarte.", 
    "systems": [
        {
            "output": "I still want this great pie.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I still want this excellent pie.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I'll have some more of that excellent pie.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I'll have some more of that excellent pie.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex13c"
}
{
    "category_minor": "Grammatical words -- depuis", 
    "reference": "The program is transmitted from Paris.", 
    "category_major": "Lexical", 
    "question": "Is depuis correctly translated?", 
    "source": "Le programme est transmis depuis Paris.", 
    "systems": [
        {
            "output": "The program is transmitted from Paris.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The program is transmitted from Paris.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The program is transmitted from Paris.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The program is transmitted from Paris.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex14a"
}
{
    "category_minor": "Grammatical words -- depuis", 
    "reference": "From the Eiffel Tower, you can see all of Paris.", 
    "category_major": "Lexical", 
    "question": "Is depuis correctly translated?", 
    "source": "Depuis la tour Eiffel, on voit tout Paris.", 
    "systems": [
        {
            "output": "From the Eiffel Tower, you can see all Paris.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "From the Eiffel Tower, we see everything Paris.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "From the Eiffel Tower, you can see all of Paris.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "From the Eiffel Tower, you can see all of Paris.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex14b"
}
{
    "category_minor": "Grammatical words -- depuis", 
    "reference": "Since we left Paris, we've been moving too slowly.", 
    "category_major": "Lexical", 
    "question": "Is depuis correctly translated?", 
    "source": "Depuis Paris, nous avan\u00e7ons trop lentement.", 
    "systems": [
        {
            "output": "From Paris, we are moving too slowly.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "From Paris, we are moving too slowly.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "From Paris, we are moving too slowly.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "From Paris, we are moving too slowly.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex14c"
}
{
    "category_minor": "Grammatical words -- depuis", 
    "reference": "Since he's been living in this house, he's been coming to see us a lot.", 
    "category_major": "Lexical", 
    "question": "Is depuis correctly translated?", 
    "source": "Depuis qu'il habite dans cette maison, il vient nous voir souvent.", 
    "systems": [
        {
            "output": "Since he lives in this house, he comes to see us often.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Since he lives in this house, he comes to see us often.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Since he's been living in this house, he's been coming to see us a lot.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Since he's been living in this house, he's been coming to see us a lot.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex14d"
}
{
    "category_minor": "Grammatical words -- depuis", 
    "reference": "Considering how long he has been learning English, Max should speak it better.", 
    "category_major": "Lexical", 
    "question": "Is depuis correctly translated?", 
    "source": "Depuis le temps qu'il apprend l'anglais, Max devrait le parler mieux.", 
    "systems": [
        {
            "output": "Since he learned English, Max should speak better.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Since the time he is learning English, Max should speak it better.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "By the time he learned English, Max should be able to speak it better.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Since he's been learning English, Max should be able to speak it better.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex14e"
}
{
    "category_minor": "Grammatical words -- depuis", 
    "reference": "Considering how long Max knew it, he could have acted.", 
    "category_major": "Lexical", 
    "question": "Is depuis correctly translated?", 
    "source": "Depuis le temps que Max le savait, il aurait pu agir.", 
    "systems": [
        {
            "output": "Since Max knew it, he could have acted.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Since the time Max knew he could have acted.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "For as long as Max knew, he could have acted.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "For as long as Max knew, he could have acted.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex14f"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "He offered her a silk scarf.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "Il lui a offert un foulard en soie.", 
    "systems": [
        {
            "output": "He offered her a silk scarf.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He offered her a silk scarf.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He gave her a silk scarf.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He gave her a silk scarf.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15a"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "This scarf is made of silk.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "Ce foulard est en soie.", 
    "systems": [
        {
            "output": "This scarf is made of silk.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This scarf is silk.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This scarf is silk.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This scarf is silk.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15b"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "He offered her a gold ring.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "Il lui a offert une bague en or.", 
    "systems": [
        {
            "output": "He offered her a gold ring.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He offered her a gold ring.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He gave her a gold ring.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He gave her a gold ring.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15c"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "This ring is made of gold.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "Cette bague est en or.", 
    "systems": [
        {
            "output": "This ring is made of gold.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This ring is gold.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This ring is made of gold.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This ring is made of gold.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15d"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "This ring is made of alloy.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "Cette bague est en alliage.", 
    "systems": [
        {
            "output": "This ring is made of alloy.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This ring is made of alloy.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This ring is made of alloy.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This ring is made of alloy.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15e"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "He's a doctor of philosophy.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "Il est docteur en philosophie.", 
    "systems": [
        {
            "output": "He is a doctor of philosophy.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He is a doctor in philosophy.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He's a doctor of philosophy.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He's a doctor of philosophy.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15f"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "He is a professor of law.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "Il est professeur en droit.", 
    "systems": [
        {
            "output": "He is a professor of law.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He is a law professor.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He's a law professor.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He's a law professor.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15g"
}
{
    "category_minor": "Grammatical words -- en", 
    "reference": "On weekdays, I work.", 
    "category_major": "Lexical", 
    "question": "Is en correctly translated?", 
    "source": "En semaine, je travaille.", 
    "systems": [
        {
            "output": "During the week, I work.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "During the week, I work.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I work weekdays.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I work weekdays.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex15h"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "I paid my tuition by selling coffee.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "J'ai pay\u00e9 mes \u00e9tudes en vendant du caf\u00e9.", 
    "systems": [
        {
            "output": "I paid for my studies by selling coffee.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I paid for my studies by selling coffee.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I paid for my education by selling coffee.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I paid for my education by selling coffee.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16a"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "I paid my bill while finishing my coffee.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "J'ai pay\u00e9 la note en finissant mon caf\u00e9.", 
    "systems": [
        {
            "output": "I paid the bill by finishing my coffee.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I paid the bill when I finished my coffee.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I paid the bill when I finished my coffee.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I paid the bill when I finished my coffee.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16b"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "By working more, you will succeed.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "En travaillant plus, tu r\u00e9ussiras.", 
    "systems": [
        {
            "output": "By working more, you will succeed.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "By working more, you will succeed.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "By working harder, you'll succeed.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "By working harder, you'll succeed.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16c"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "While working, I like to listen to music.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "En travaillant, j'aime \u00e9couter de la musique.", 
    "systems": [
        {
            "output": "By working, I like to listen to music.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "While working, I like to listen to music.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "When I'm working, I like listening to music.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "When I work, I enjoy listening to music.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16d"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "While lifting too heavy a piece of furniture, he hurt his back.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "En soulevant un meuble trop lourd, il s'est fait mal au dos.", 
    "systems": [
        {
            "output": "He lifted a piece of furniture too heavy and hurt his back.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "When lifting a piece of furniture that was too heavy, he hurt his back.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "When he lifted a heavy piece of furniture, his back hurt.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "By lifting a heavy piece of furniture, he hurt his back.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16e"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "While she went up the stairs, she fainted.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "En montant l'escalier, elle s'est \u00e9vanouie.", 
    "systems": [
        {
            "output": "As she went up the stairs, she fainted.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "As she climbed the stairs, she fainted.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "As she climbed up the stairs, she fainted.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As she climbed up the stairs, she fainted.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16f"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "By driving regularly, he ended up overcoming his fear.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "En conduisant r\u00e9guli\u00e8rement, il a fini par vaincre sa peur.", 
    "systems": [
        {
            "output": "By driving regularly, he ended up defeating his fear.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "By driving regularly, he ended up overcoming his fear.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Driving regularly, he eventually conquered his fear.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Driving regularly, he eventually conquered his fear.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16g"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "While reciting his poem, he sneezed several times.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "En r\u00e9citant son po\u00e8me, il a \u00e9ternu\u00e9 plusieurs fois.", 
    "systems": [
        {
            "output": "In reciting his poem, he sneezed several times.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "While reciting his poem, he sneezed many times.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "While reciting his poem, he sneezed several times.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "While reciting his poem, he sneezed several times.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16h"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "You must not smile while telling a lie.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "Tu ne dois pas sourire en racontant un mensonge.", 
    "systems": [
        {
            "output": "You must not smile while telling a lie.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "You must not smile when telling a lie.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "You mustn't smile when you tell a lie.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "You mustn't smile when you tell a lie.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16i"
}
{
    "category_minor": "Grammatical words -- en V-ant", 
    "reference": "You mustn't try to convince them by telling lies.", 
    "category_major": "Lexical", 
    "question": "Does the translation of en V-ant correctly render the semantic relationship between the principal and subordinate clauses?", 
    "source": "Tu ne dois pas essayer de les convaincre en racontant des mensonges.", 
    "systems": [
        {
            "output": "You must not try to convince them by telling lies.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "You must not try to convince them by telling lies.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "You mustn't try to convince them by telling lies.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "You mustn't try to convince them by telling lies.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex16j"
}
{
    "category_minor": "Grammatical words -- jusque", 
    "reference": "They looked even under the bed.", 
    "category_major": "Lexical", 
    "question": "Is the translation of jusque acceptable?", 
    "source": "Ils ont regard\u00e9 jusque sous le lit.", 
    "systems": [
        {
            "output": "They looked up under the bed.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "They watched under the bed.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "They looked right under the bed.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They looked right under the bed.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex17a"
}
{
    "category_minor": "Grammatical words -- jusque", 
    "reference": "There was dust even in the bed.", 
    "category_major": "Lexical", 
    "question": "Is the translation of jusque acceptable?", 
    "source": "Il y avait de la poussi\u00e8re jusque dans le lit.", 
    "systems": [
        {
            "output": "There was dust in the bed.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "There was dust in the bed.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "There was dust in the bed.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "There was dust even in the bed.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex17b"
}
{
    "category_minor": "Grammatical words -- jusque", 
    "reference": "Max is polite to the point of obsequiousness.", 
    "category_major": "Lexical", 
    "question": "Is the translation of jusque acceptable?", 
    "source": "Max est poli jusqu\u0092\u00e0 l\u0092obs\u00e9quiosit\u00e9.", 
    "systems": [
        {
            "output": "Max is polished to obsequiousness.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is polite to obsequiousness.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "[NO OUTPUT]", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is polite to the point of obsequiosity.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex17c"
}
{
    "category_minor": "Grammatical words -- jusque", 
    "reference": "Max will go so far as to lend him 50 dollars.", 
    "category_major": "Lexical", 
    "question": "Is the translation of jusque acceptable?", 
    "source": "Max ira jusqu'\u00e0 lui pr\u00eater 50 dollars.", 
    "systems": [
        {
            "output": "Max will lend him 50 dollars.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max will go to lend him 50 dollars.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max will go so far as to lend him 50 bucks.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max will go so far as to lend him 50 bucks.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex17d"
}
{
    "category_minor": "Grammatical words -- jusqu'\u00e0", 
    "reference": "He went as far as Chicago.", 
    "category_major": "Lexical", 
    "question": "Is the translation of jusqu'\u00e0 acceptable?", 
    "source": "Il est all\u00e9 jusqu'\u00e0 Chicago.", 
    "systems": [
        {
            "output": "He went to Chicago.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He went to Chicago.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He went all the way to Chicago.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He went all the way to Chicago.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex18a"
}
{
    "category_minor": "Grammatical words -- jusqu'\u00e0", 
    "reference": "I forgot even his name.", 
    "category_major": "Lexical", 
    "question": "Is the translation of jusqu'\u00e0 acceptable?", 
    "source": "J'ai oubli\u00e9 jusqu'\u00e0 son nom.", 
    "systems": [
        {
            "output": "I forgot his name.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I forgot to his name.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I forgot his name.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I forgot even his name.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex18b"
}
{
    "category_minor": "Grammatical words -- jusqu'\u00e0", 
    "reference": "He went so far as to renounce his inheritance.", 
    "category_major": "Lexical", 
    "question": "Is the translation of jusqu'\u00e0 acceptable?", 
    "source": "Il est all\u00e9 jusqu'\u00e0 renoncer \u00e0 son h\u00e9ritage.", 
    "systems": [
        {
            "output": "He went so far as to renounce his inheritance.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He went so far as to renounce his inheritance.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He went so far as to renounce his inheritance.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He went so far as to renounce his inheritance.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex18c"
}
{
    "category_minor": "Grammatical words -- le/la/les", 
    "reference": "Luc hates butter.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the article le acceptable?", 
    "source": "Luc d\u00e9teste le beurre.", 
    "systems": [
        {
            "output": "Luc hates butter.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Luc hates butter.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Luc hates butter.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Luc hates butter.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex19a"
}
{
    "category_minor": "Grammatical words -- le/la/les", 
    "reference": "Max is looking for the butter.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the article le acceptable?", 
    "source": "Max cherche le beurre.", 
    "systems": [
        {
            "output": "Max is looking for the butter.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is looking for butter.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is looking for butter.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is looking for butter.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex19b"
}
{
    "category_minor": "Grammatical words -- le/la/les", 
    "reference": "Butter is expensive.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the article le acceptable?", 
    "source": "Le beurre est cher.", 
    "systems": [
        {
            "output": "Butter is expensive.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Butter is expensive.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Butter is expensive.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Butter is expensive.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex19c"
}
{
    "category_minor": "Grammatical words -- le/la/les", 
    "reference": "The butter is on the table.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the article le acceptable?", 
    "source": "Le beurre est sur la table.", 
    "systems": [
        {
            "output": "The butter is on the table.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The butter is on the table.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Butter's on the table.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Butter's on the table.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex19d"
}
{
    "category_minor": "Grammatical words -- le/la/les", 
    "reference": "The butter used by Paul is expensive.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the article le acceptable?", 
    "source": "Le beurre utilis\u00e9 par Paul est cher.", 
    "systems": [
        {
            "output": "The butter used by Paul is expensive.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The butter used by Paul is expensive.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The butter Paul uses is expensive.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The butter Paul uses is expensive.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex19e"
}
{
    "category_minor": "Grammatical words -- le/la/les", 
    "reference": "Max always comes on Mondays.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the article le acceptable?", 
    "source": "Max vient toujours le lundi.", 
    "systems": [
        {
            "output": "Max always comes on Monday.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max always comes on Monday.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max always comes on Mondays.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max always comes on Mondays.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex19f"
}
{
    "category_minor": "Grammatical words -- le/la/les", 
    "reference": "Next month, it'll snow.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the article le acceptable?", 
    "source": "Le mois prochain, il neigera.", 
    "systems": [
        {
            "output": "Next month it will snow.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Next month, it will snow.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Next month, it'll snow.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Next month, it will snow.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex19g"
}
{
    "category_minor": "Grammatical words -- lors de", 
    "reference": "During his stay here, he visited the falls.", 
    "category_major": "Lexical", 
    "question": "Is the translation of lors de acceptable?", 
    "source": "Lors de son s\u00e9jour ici, il a visit\u00e9 les chutes.", 
    "systems": [
        {
            "output": "During his stay here, he visited the falls.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "During his stay here, he visited the falls.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "During his stay here, he visited the falls.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "During his stay here, he visited the falls.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex20a"
}
{
    "category_minor": "Grammatical words -- lors de", 
    "reference": "At the time of her stay here she was 17.", 
    "category_major": "Lexical", 
    "question": "Is the translation of lors de acceptable?", 
    "source": "Lors de son s\u00e9jour ici, elle avait 17 ans.", 
    "systems": [
        {
            "output": "During her stay here, she was 17 years old.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "During her stay here, she was 17 years old.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "When she was here, she was 17 years old.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "When she was here, she was 17 years old.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex20b"
}
{
    "category_minor": "Grammatical words -- lors de", 
    "reference": "During his first concert he was very nervous.", 
    "category_major": "Lexical", 
    "question": "Is the translation of lors de acceptable?", 
    "source": "Lors de son premier concert, il \u00e9tait tr\u00e8s nerveux.", 
    "systems": [
        {
            "output": "At his first concert he was very nervous.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "At his first concert, he was very nervous.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "At his first concert, he was very nervous.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "At his first concert, he was very nervous.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex20c"
}
{
    "category_minor": "Grammatical words -- lors de", 
    "reference": "At the time of his first concert, he was not yet 15.", 
    "category_major": "Lexical", 
    "question": "Is the translation of lors de acceptable?", 
    "source": "Lors de son premier concert, il n'avait pas encore 15 ans.", 
    "systems": [
        {
            "output": "At his first concert he was not yet 15 years old.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "During his first concert, he was not yet 15 years old.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "At his first concert, he was not yet 15 years old.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "At his first concert, he was not yet 15 years old.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "lex20d"
}
{
    "category_minor": "Grammatical words -- ne fait que", 
    "reference": "The new act merely confirms a factual situation.", 
    "category_major": "Lexical", 
    "question": "Is the translation of ne fait que acceptable?", 
    "source": "La nouvelle loi ne fait que confirmer une situation de fait.", 
    "systems": [
        {
            "output": "The new legislation merely confirms a factual situation.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The new law only confirms a de facto situation.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The new law only confirms a factual situation.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The new law only confirms a factual situation.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex21a"
}
{
    "category_minor": "Grammatical words -- ne fait que", 
    "reference": "He merely mentioned this option without recommending it.", 
    "category_major": "Lexical", 
    "question": "Is the translation of ne fait que acceptable?", 
    "source": "Il n'a fait qu'\u00e9voquer cette option sans la recommander.", 
    "systems": [
        {
            "output": "He only mentioned this option without recommending it.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He only mentioned this option without recommending it.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He only referred to this option without recommending it.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He only referred to this option without recommending it.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex21b"
}
{
    "category_minor": "Grammatical words -- ne fait que", 
    "reference": "He keeps repeating the same mistakes endlessly.", 
    "category_major": "Lexical", 
    "question": "Is the translation of ne fait que acceptable?", 
    "source": "Il ne fait que r\u00e9p\u00e9ter les m\u00eames erreurs sans rel\u00e2che.", 
    "systems": [
        {
            "output": "It only repeats the same errors without relent.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He just repeats the same mistakes tirelessly.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He's just repeating the same mistakes over and over again.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He's just repeating the same mistakes over and over again.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex21c"
}
{
    "category_minor": "Grammatical words -- ne fait que", 
    "reference": "It kept raining day after day.", 
    "category_major": "Lexical", 
    "question": "Is the translation of ne fait que acceptable?", 
    "source": "Il n'a fait que pleuvoir jour apr\u00e8s jour.", 
    "systems": [
        {
            "output": "It only rained day after day.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It only rained day after day.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It just rained day after day.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It just rained day after day.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex21d"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "On a beautiful summer night, he went out for a walk.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Par une belle nuit d'\u00e9t\u00e9, il sortit se promener.", 
    "systems": [
        {
            "output": "On a beautiful summer night he went out for a walk.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "On a beautiful summer's night, he went out for a walk.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "On a beautiful summer night, he went out for a walk.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "On a beautiful summer night, he went out for a walk.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22a"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "In this cold, you have to cover yourself up.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Par ce froid, il faut bien se couvrir.", 
    "systems": [
        {
            "output": "By this cold, it is necessary to cover well.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "By this cold, it is necessary to cover oneself well.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "In this cold weather, you have to cover yourself up.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "In this cold weather, you have to cover yourself up.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22b"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "One Monday per month, he goes to the market.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Un lundi par mois, il se rend au march\u00e9.", 
    "systems": [
        {
            "output": "One Monday a month, he goes to the market.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "One Monday a month, he goes to the market.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "One Monday a month, he goes to the market.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "One Monday a month, he goes to the market.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22c"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "He consumes ten liters of it per year.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Il en consomme dix litres par an.", 
    "systems": [
        {
            "output": "It consumes ten liters a year.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He consumes ten liters a year.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It consumes ten litres of it a year.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It consumes ten litres of it a year.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22d"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "Three times, I asked him to leave.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Par trois fois, je lui ai demand\u00e9 de partir.", 
    "systems": [
        {
            "output": "Three times I asked him to leave.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Three times I asked him to leave.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Three times, I asked him to leave.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Three times, I asked him to leave.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22e"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "He buys them by the tens.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Il les ach\u00e8te par dizaines.", 
    "systems": [
        {
            "output": "He buys them by dozens.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He buys them by the dozens.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He buys them in dozens.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He buys them in dozens.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22f"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "He did it for pleasure.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Il a fait cela par plaisir.", 
    "systems": [
        {
            "output": "He did this for pleasure.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He did it for pleasure.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He did it for pleasure.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He did it for pleasure.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22g"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "He did this out of honesty.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Il a fait cela par honn\u00eatet\u00e9.", 
    "systems": [
        {
            "output": "He did this out of honesty.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He did that by honesty.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He did it out of honesty.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He did it out of honesty.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22h"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "He took this suitcase by mistake.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Il a pris cette valise par erreur.", 
    "systems": [
        {
            "output": "He took this suitcase by mistake.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He took this suitcase by mistake.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He took that suitcase by mistake.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He took that suitcase by mistake.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22i"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "He did this out of habit.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Il a fait cela par habitude.", 
    "systems": [
        {
            "output": "He did this out of habit.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He did this out of habit.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He did it out of habit.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He did it out of habit.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22j"
}
{
    "category_minor": "Grammatical words -- par", 
    "reference": "The boat sank to a depth of  a hundred meters.", 
    "category_major": "Lexical", 
    "question": "Is the translation of par acceptable?", 
    "source": "Le bateau a coul\u00e9 par cent m\u00e8tres de fond.", 
    "systems": [
        {
            "output": "The boat sank by a hundred meters of bottom.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The boat sank a hundred meters deep.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The boat sank a hundred metres below the surface.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The boat sank a hundred metres below the surface.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex22k"
}
{
    "category_minor": "Grammatical words -- pr\u00e8s de", 
    "reference": "This problem is not close to a solution.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pr\u00e8s de acceptable?", 
    "source": "Ce probl\u00e8me n'est pas pr\u00e8s d'une solution.", 
    "systems": [
        {
            "output": "This problem is not a solution.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "This problem is not near a solution.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This problem is not close to a solution.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This problem is not close to a solution.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex23a"
}
{
    "category_minor": "Grammatical words -- pr\u00e8s de", 
    "reference": "They are not about to give up their effort.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pr\u00e8s de acceptable?", 
    "source": "Il ne sont pas pr\u00e8s d'abandonner leur effort.", 
    "systems": [
        {
            "output": "They are not about to give up their effort.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He is not about to give up their effort.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "They are not about to give up their effort.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "They are not about to give up their effort.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex23b"
}
{
    "category_minor": "Grammatical words -- pour", 
    "reference": "So that the children do not get hurt, we put up a fence.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pour acceptable?", 
    "source": "Pour que les enfants ne se blessent pas, nous avons mis une cl\u00f4ture.", 
    "systems": [
        {
            "output": "So that the children do not hurt, we put a fence.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "So that the children do not get hurt, we put a fence.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "So that the children don't get hurt, we put up a fence.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "So that the children don't get hurt, we put up a fence.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex24a"
}
{
    "category_minor": "Grammatical words -- pour", 
    "reference": "It's very late for Max to play the piano.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pour acceptable?", 
    "source": "Il est bien tard pour que Max joue du piano.", 
    "systems": [
        {
            "output": "It's too late for Max to play the piano.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It is very late for Max to play the piano.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "It's too late for Max to play the piano.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "It's very late for Max to play the piano.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex24b"
}
{
    "category_minor": "Grammatical words -- pour", 
    "reference": "Max went to war only to be killed two days later.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pour acceptable?", 
    "source": "Max est parti \u00e0 la guerre pour se faire tuer deux jours plus tard.", 
    "systems": [
        {
            "output": "Max went to war to be killed two days later.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max went to the war to be killed two days later.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max went to war to be killed two days later.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max went to war to be killed two days later.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex24c"
}
{
    "category_minor": "Grammatical words -- pour", 
    "reference": "As embarrassing as it may be, the situation will not improve right away.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pour acceptable?", 
    "source": "Pour g\u00eanante qu\u0092elle soit, la situation ne s\u0092am\u00e9liorera pas tout de suite.", 
    "systems": [
        {
            "output": "To be embarrassing, the situation will not improve immediately.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "As embarrassing as it is, the situation will not improve immediately.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "No matter how embarrassing it may be, the situation will not improve immediately.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "No matter how embarrassing it may be, the situation will not improve immediately.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex24d"
}
{
    "category_minor": "Grammatical words -- pour", 
    "reference": "However much of an artist he may be, this young man is not very pleasant.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pour acceptable?", 
    "source": "Pour artiste qu\u0092il soit, ce jeune homme n\u0092est pas tr\u00e8s agr\u00e9able.", 
    "systems": [
        {
            "output": "For an artist, this young man is not very pleasant.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "As an artist as he is, this young man is not very pleasant.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "As an artist, this young man is not very pleasant.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "As an artist, this young man is not very pleasant.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex24e"
}
{
    "category_minor": "Grammatical words -- pour", 
    "reference": "If he should ever forget to come, we will be embarrassed.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pour acceptable?", 
    "source": "Pour peu qu'il oublie de venir, nous serons embarrass\u00e9s.", 
    "systems": [
        {
            "output": "If he forgets to come, we shall be embarrassed.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "As long as he forgets to come, we will be embarrassed.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "If he forgets to come, we'll be embarrassed.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If he forgets to come, we'll be embarrassed.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex24f"
}
{
    "category_minor": "Grammatical words -- pour", 
    "reference": "Max is in favor of the meeting\u0092s being adjourned until Monday.", 
    "category_major": "Lexical", 
    "question": "Is the translation of pour acceptable?", 
    "source": "Max est pour que la r\u00e9union soit ajourn\u00e9e \u00e0 lundi.", 
    "systems": [
        {
            "output": "Max is for the meeting to be adjourned to Monday.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is for the meeting to be adjourned to Monday.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is in favor of adjourning the meeting to Monday.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is in favor of adjourning the meeting to Monday.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex24g"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "The child could have been 5 years old.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "L'enfant pouvait avoir 5 ans.", 
    "systems": [
        {
            "output": "The child could be 5 years old.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The child could be 5 years old.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The child could be 5 years old.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The child could be 5 years old.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25a"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "The child could have been one meter tall.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "L'enfant pouvait mesurer un m\u00e8tre.", 
    "systems": [
        {
            "output": "The child could measure a meter.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The child could measure one meter.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The child could measure one meter.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The child could measure one meter.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25b"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "The door could have closed.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "La porte a pu se fermer.", 
    "systems": [
        {
            "output": "The door could close.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The door could close.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The door could've closed.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The door could have closed.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25c"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "The use of this acid could have caused damage.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "L'utilisation de cet acide a pu causer des d\u00e9gats.", 
    "systems": [
        {
            "output": "The use of this acid may have caused damage.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The use of this acid could cause damage.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The use of this acid could have caused damage.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The use of this acid could have caused damage.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25d"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "Max was able to translate the message. OR  Max might have translated the message.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "Max a pu traduire le message.", 
    "systems": [
        {
            "output": "Max was able to translate the message.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max was able to translate the message.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max was able to translate the message.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max was able to translate the message.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25e"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "Max may have been taken to the hospital. OR It was possible for Max to be taken to the hospital.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "Max a pu \u00eatre transport\u00e9 \u00e0 l'h\u00f4pital.", 
    "systems": [
        {
            "output": "Max was taken to the hospital.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max was able to be transported to the hospital.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max could have been taken to the hospital.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max could have been taken to the hospital.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25f"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "Is it possible that the door closed?", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "La porte a-t-elle pu se fermer?", 
    "systems": [
        {
            "output": "Has the door closed?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Could the door close?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Could the door have closed?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Could the door have closed?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25g"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "The door couldn't have closed by itself.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "La porte n'a pas pu se fermer toute seule.", 
    "systems": [
        {
            "output": "The door could not close by itself.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The door could not close itself.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The door couldn't lock itself.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The door couldn't lock itself.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25h"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "Was it possible for Max to be taken to the hospital?", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "Max a-t-il pu \u00eatre transport\u00e9 \u00e0 l'h\u00f4pital?", 
    "systems": [
        {
            "output": "Did Max get to the hospital?", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Could Max have been transported to the hospital?", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Could Max have been taken to the hospital?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Could Max have been taken to the hospital?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25i"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "Max made every effort he could.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "Max a fait tous les efforts qu'il a pu.", 
    "systems": [
        {
            "output": "Max made every effort he could.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max made every effort he could.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max made every effort he could.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max made every effort he could.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25j"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "The door may have closed.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "La porte avait pu se fermer.", 
    "systems": [
        {
            "output": "The door had closed.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "The door could have closed.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The door could have been locked.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The door could have been locked.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25k"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "Max will be able to translate that.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "Max pourra traduire cela.", 
    "systems": [
        {
            "output": "Max could translate that.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max can translate that.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max can translate that.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max can translate that.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25l"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "This action may facilitate the procedure.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "Cette action pourra faciliter la proc\u00e9dure.", 
    "systems": [
        {
            "output": "This action may facilitate the procedure.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "This action may facilitate the procedure.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "This may facilitate the procedure.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "This may facilitate the procedure.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25m"
}
{
    "category_minor": "Grammatical words -- pouvoir", 
    "reference": "The accident may already have occurred.", 
    "category_major": "Lexical", 
    "question": "Is the translation of the modal verb pouvoir acceptable?", 
    "source": "L'accident aura d\u00e9j\u00e0 pu se produire.", 
    "systems": [
        {
            "output": "The accident may already have occurred.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The accident may already have occurred.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The accident could have happened already.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The accident could have happened already.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex25n"
}
{
    "category_minor": "Grammatical words -- seul", 
    "reference": "The only thought that Max had was for his wife.", 
    "category_major": "Lexical", 
    "question": "Is the adjective  seul(e) correctly translated?", 
    "source": "La seule pens\u00e9e que Max a eue \u00e9tait pour sa femme.", 
    "systems": [
        {
            "output": "The only thought that Max had was for his wife.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The only thought Max had was for his wife.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The only thought Max had was for his wife.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The only thought Max had was for his wife.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex26a"
}
{
    "category_minor": "Grammatical words -- seul", 
    "reference": "Paul's only regret was that he had not gone to Venice.", 
    "category_major": "Lexical", 
    "question": "Is the adjective  seul(e) correctly translated?", 
    "source": "Le seul regret de Paul \u00e9tait de n'\u00eatre pas all\u00e9 \u00e0 Venise.", 
    "systems": [
        {
            "output": "Paul's only regret was that he had not gone to Venice.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Paul's only regret was not to have gone to Venice.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Paul's only regret was that he didn't go to Venice.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Paul's only regret was that he didn't go to Venice.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex26b"
}
{
    "category_minor": "Grammatical words -- seul", 
    "reference": "The mere thought that Max could come terrifies me.", 
    "category_major": "Lexical", 
    "question": "Is the adjective  seul(e) correctly translated?", 
    "source": "La seule pens\u00e9e que Max puisse venir me terrifie.", 
    "systems": [
        {
            "output": "The mere thought that Max could come would terrify me.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The only thought that Max can come terrifies me.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "The only thing that I can think of is that Max's coming to terrify me.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I'm terrified of the only thought Max could come up here.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex26c"
}
{
    "category_minor": "Grammatical words -- seul", 
    "reference": "The mere thought of going to testify frightens me.", 
    "category_major": "Lexical", 
    "question": "Is the adjective  seul(e) correctly translated?", 
    "source": "La seule pens\u00e9e de devoir aller t\u00e9moigner m'effraie.", 
    "systems": [
        {
            "output": "The mere thought of going to testify frightens me.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The mere thought of having to testify scares me.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I'm afraid the only thought of having to testify is frightening.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The very thought of having to testify frightens me.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex26d"
}
{
    "category_minor": "Grammatical words -- si", 
    "reference": "If the Americans do not apologize, the others will be angry.", 
    "category_major": "Lexical", 
    "question": "Is the word si correctly translated", 
    "source": "Si les Am\u00e9ricains ne s'excusent pas, les autres seront en col\u00e8re.", 
    "systems": [
        {
            "output": "If the Americans do not apologize, the others will be angry.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "If Americans do not apologize, others will be angry.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "If the Americans don't apologize, the others will be angry.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If the Americans don't apologize, the others will be angry.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex27a"
}
{
    "category_minor": "Grammatical words -- si", 
    "reference": "Although the Americans are favorable to this project, other countries are opposed to it", 
    "category_major": "Lexical", 
    "question": "Is the word si correctly translated", 
    "source": "Si les Am\u00e9ricains sont favorables \u00e0 ce projet, d\u0092autres pays y sont oppos\u00e9s.", 
    "systems": [
        {
            "output": "If the Americans are in favor of this project, other countries are against it.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "If the Americans are in favor of this project, other countries are opposed to it.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "While the Americans are in favour of this project, other countries are opposed to it.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "While the Americans are in favour of this project, other countries are opposed to it.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex27b"
}
{
    "category_minor": "Grammatical words -- si", 
    "reference": "If Max  behaves arrogantly, Julie will be angry.", 
    "category_major": "Lexical", 
    "question": "Is the word si correctly translated", 
    "source": "Si Max se montre arrogant, Julie sera en col\u00e8re.", 
    "systems": [
        {
            "output": "If Max is arrogant, Julie will be angry.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "If Max is arrogant, Julie will be angry.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "If Max is arrogant, Julie will be angry.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If Max is arrogant, Julie will be angry.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex27c"
}
{
    "category_minor": "Grammatical words -- si", 
    "reference": "Although/whereas Max has been kind, his wife has been very arrogant.", 
    "category_major": "Lexical", 
    "question": "Is the word si correctly translated", 
    "source": "Si Max a \u00e9t\u00e9 aimable, sa femme s'est mont\u00e9e tr\u00e8s arrogante.", 
    "systems": [
        {
            "output": "If Max was kind, his wife came up very arrogant.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "If Max was kind, his wife got very arrogant.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "If Max was friendly, his wife was very arrogant.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "If Max was friendly, his wife was very arrogant.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex27d"
}
{
    "category_minor": "Grammatical words -- suivant", 
    "reference": "Follow the directions for use.", 
    "category_major": "Lexical", 
    "question": "Is the word suivant correctly translated", 
    "source": "Il faut proc\u00e9der suivant le mode d'emploi.", 
    "systems": [
        {
            "output": "Follow the directions for use.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "It must proceed according to the instructions.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Follow the instructions for use.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Follow the instructions for use.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex28a"
}
{
    "category_minor": "Grammatical words -- suivant", 
    "reference": "Cut out this pattern along the dotted line.", 
    "category_major": "Lexical", 
    "question": "Is the word suivant correctly translated", 
    "source": "D\u00e9coupez ce patron suivant le pointill\u00e9.", 
    "systems": [
        {
            "output": "Cut out this pattern according to the dotted line.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Cut out this pattern following the dotted line.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Cut this pattern according to the dotted line.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Cut this pattern according to the dotted line.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex28b"
}
{
    "category_minor": "Grammatical words -- suivant", 
    "reference": "(According to/depending on) local custom, Max could be pardoned or severely punished.", 
    "category_major": "Lexical", 
    "question": "Is the word suivant correctly translated", 
    "source": "Suivant l\u0092usage local, Max pourrait \u00eatre graci\u00e9 ou s\u00e9v\u00e8rement puni.", 
    "systems": [
        {
            "output": "According to local usage, Max may be pardoned or severely punished.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "According to local custom, Max could be pardoned or severely punished.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Depending on local usage, Max could be pardoned or severely punished.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Depending on local usage, Max could be pardoned or severely punished.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex28c"
}
{
    "category_minor": "Grammatical words -- suivant", 
    "reference": "According to this map, they have already crossed the polar circle.", 
    "category_major": "Lexical", 
    "question": "Is the word suivant correctly translated", 
    "source": "Suivant cette carte, ils ont d\u00e9j\u00e0 travers\u00e9 le cercle polaire.", 
    "systems": [
        {
            "output": "Following this map, they have already crossed the polar circle.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Following this map, they have already crossed the Arctic Circle.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "According to this map, they have already crossed the Arctic Circle.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "According to this map, they have already crossed the Arctic Circle.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex28d"
}
{
    "category_minor": "Grammatical words -- suivant", 
    "reference": "Depending on the map chosen, the geomatic lines are shown in black or dotted lines.", 
    "category_major": "Lexical", 
    "question": "Is the word suivant correctly translated", 
    "source": "Suivant la carte choisie, les lignes g\u00e9omatiques sont montr\u00e9es en noir ou en pointill\u00e9.", 
    "systems": [
        {
            "output": "Depending on the map chosen, the geomatic lines are shown in black or dotted lines.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Depending on the chosen map, the geomatic lines are shown in black or dotted lines.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Depending on the selected map, the geomatic lines are shown in black or dotted.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Depending on the selected map, the geomatic lines are shown in black or dotted.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex28e"
}
{
    "category_minor": "Grammatical words -- tant", 
    "reference": "Max is exhausted, so much has he worked today. /Max has worked so much today that he is exhausted.", 
    "category_major": "Lexical", 
    "question": "Is the word tant correctly translated", 
    "source": "Max est \u00e9puis\u00e9, tant il a travaill\u00e9 aujourd'hui.", 
    "systems": [
        {
            "output": "Max is exhausted, as he worked today.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is exhausted, so much has he worked today.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is exhausted, so much he worked today.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is exhausted, working so hard today.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex29a"
}
{
    "category_minor": "Grammatical words -- tant", 
    "reference": "We had to abandon this hypothesis, so absurd did it seem. / That hypothesis  seemed so absurd that we had to abandon it", 
    "category_major": "Lexical", 
    "question": "Is the word tant correctly translated", 
    "source": "Nous avons d\u00fb abandonner cette hypoth\u00e8se, tant elle semblait absurde.", 
    "systems": [
        {
            "output": "We had to abandon this hypothesis, as it seemed absurd.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "We had to abandon this hypothesis, as it seemed absurd.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "We had to abandon this hypothesis, because it seemed so absurd.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "We had to abandon this hypothesis because it seemed so absurd.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex29b"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "All the books were sold.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Tous les livres sont vendus.", 
    "systems": [
        {
            "output": "All books are sold.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "All books are sold.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "All books are sold.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "All books are sold.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30a"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "All the butter melted.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Tout le beurre a fondu.", 
    "systems": [
        {
            "output": "All the butter melted.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "All the butter has melted.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "All the butter melted.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "All the butter melted.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30b"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "He read the whole book.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Il a lu tout le livre.", 
    "systems": [
        {
            "output": "He read the whole book.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He read the whole book.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He read the whole book.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He read the whole book.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30c"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "He spent the whole day sleeping.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Il a pass\u00e9 toute la journ\u00e9e \u00e0 dormir.", 
    "systems": [
        {
            "output": "He spent all day sleeping.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He spent the whole day sleeping.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He's been sleeping all day.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He's been sleeping all day.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30d"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "All four of them were here.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Tous les quatre \u00e9taient ici.", 
    "systems": [
        {
            "output": "All four of them were here.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "All four were here.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "All four of them were here.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "All four of them were here.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30e"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "Both of them were here.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Tous les deux \u00e9taient ici.", 
    "systems": [
        {
            "output": "Both were here.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Both were here.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Both of them were here.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Both of them were here.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30f"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "He works every day.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Il travaille tous les jours.", 
    "systems": [
        {
            "output": "He works every day.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He works every day.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He works every day.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He works every day.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30g"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "He works every other day.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Il travaille tous les deux jours.", 
    "systems": [
        {
            "output": "He works every other day.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He works every two days.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He works every two days.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He works every two days.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30h"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "He works every third day.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Il travaille tous les trois jours.", 
    "systems": [
        {
            "output": "He works every three days.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He works every three days.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He works every three days.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He works every three days.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30i"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "Any misconduct will be punished.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Tout \u00e9cart de conduite sera puni.", 
    "systems": [
        {
            "output": "Any misconduct will be punished.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Any misconduct will be punished.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Any misconduct will be punished.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Any misconduct will be punished.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30j"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "I visited all of London.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "J'ai visit\u00e9 tout Londres.", 
    "systems": [
        {
            "output": "I visited all of London.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "I visited all of London.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "I've been all over London.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I've been all over London.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30k"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "I read all of Balzac.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "J'ai lu tout Balzac.", 
    "systems": [
        {
            "output": "I read all Balzac.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "I read all Balzac.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "I've read Balzac.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "I read everything Balzac.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30l"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "For sole answer, he smiled. / His only answer was to smile.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Pour toute r\u00e9ponse, il souriait.", 
    "systems": [
        {
            "output": "To answer, he smiled.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "For any answer, he smiled.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "For any answer, he smiled.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "For any answer, he smiled.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30m"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "Her talk is very beautiful.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Son propos est de toute beaut\u00e9.", 
    "systems": [
        {
            "output": "Her talk is very beautiful.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "His words are beautiful.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "His words are beautiful.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "His words are beautiful.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30n"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "He has just made his very first steps.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Il vient de faire ses tout premiers pas.", 
    "systems": [
        {
            "output": "He has just made his first steps.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "He just made his very first steps.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "He has just taken his very first steps.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He has just taken his very first steps.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30o"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "He tried to do it in a completely different way.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Il a essay\u00e9 de le faire d'une toute autre fa\u00e7on.", 
    "systems": [
        {
            "output": "He tried to do it in a whole different way.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "He tried to do it in a different way.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "He tried to do it in a completely different way.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "He tried to do it in a completely different way.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30p"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "The whole city was devastated.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "La ville toute enti\u00e8re \u00e9tait d\u00e9vast\u00e9e.", 
    "systems": [
        {
            "output": "The whole city was devastated.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "The entire city was devastated.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "The whole town was devastated.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "The whole town was devastated.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30q"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "However sick he was, he was still writing.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Tout malade qu'il \u00e9tait, il \u00e9crivait quand m\u00eame.", 
    "systems": [
        {
            "output": "As sick as he was, he was still writing.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "As sick as he was, he wrote anyway.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "No matter how sick he was, he still wrote.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "No matter how sick he was, he still wrote.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30r"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "Max is very close to the wall.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Max est tout pr\u00e8s du mur.", 
    "systems": [
        {
            "output": "Max is close to the wall.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max is close to the wall.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max is right by the wall.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max is close to the wall.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30s"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "She was completely against him.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Elle \u00e9tait tout contre lui.", 
    "systems": [
        {
            "output": "She was all against him.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "She was against him.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "She was all against him.", 
            "score": "0", 
            "name": "DEEPL1"
        }, 
        {
            "output": "She was all against him.", 
            "score": "0", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30t"
}
{
    "category_minor": "Grammatical words -- tout/tous", 
    "reference": "She was dressed all in black.", 
    "category_major": "Lexical", 
    "question": "Is the word tout/tous correctly translated", 
    "source": "Elle \u00e9tait habill\u00e9e tout en noir.", 
    "systems": [
        {
            "output": "She was dressed all in black.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "She was dressed all in black.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "She was dressed all in black.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "She was dressed all in black.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex30u"
}
{
    "category_minor": "Grammatical words -- vers", 
    "reference": "People were heading towards the beach", 
    "category_major": "Lexical", 
    "question": "Is the word vers correctly translated", 
    "source": "Les gens se dirigeaient vers la plage", 
    "systems": [
        {
            "output": "People were heading towards the beach", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "People were heading to the beach", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "People were heading towards the beach", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "People were heading for the beach.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex31a"
}
{
    "category_minor": "Grammatical words -- vers", 
    "reference": "Max pointed the telescope at the moon.", 
    "category_major": "Lexical", 
    "question": "Is the word vers correctly translated", 
    "source": "Max braquait le t\u00e9l\u00e9scope vers la lune.", 
    "systems": [
        {
            "output": "Max was pointing the telescope toward the moon.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max pointed the telescope at the moon.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max was pointing the telescope at the moon.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max was pointing the telescope at the moon.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex31b"
}
{
    "category_minor": "Grammatical words -- vers", 
    "reference": "Max stopped near Aix for dinner.", 
    "category_major": "Lexical", 
    "question": "Is the word vers correctly translated", 
    "source": "Max s'est arr\u00eat\u00e9 vers Aix pour d\u00eener.", 
    "systems": [
        {
            "output": "Max stopped for dinner in Aix.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "Max stopped for Aix to have dinner.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Max stopped by Aix for dinner.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Max stopped by Aix for dinner.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex31c"
}
{
    "category_minor": "Grammatical words -- vers", 
    "reference": "Towards the right, there was fog.", 
    "category_major": "Lexical", 
    "question": "Is the word vers correctly translated", 
    "source": "Vers la droite, il y avait du brouillard.", 
    "systems": [
        {
            "output": "To the right, there was fog.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "To the right, there was fog.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "To the right, there was fog.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "To the right, there was fog.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex31d"
}
{
    "category_minor": "Grammatical words -- vers", 
    "reference": "Around five o'clock she left.", 
    "category_major": "Lexical", 
    "question": "Is the word vers correctly translated", 
    "source": "Vers cinq heures elle est partie.", 
    "systems": [
        {
            "output": "About five o'clock she left.", 
            "score": "1", 
            "name": "GNMT1"
        }, 
        {
            "output": "About five o'clock she left.", 
            "score": "1", 
            "name": "GNMT2"
        }, 
        {
            "output": "Around five o' clock she left.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Around five o' clock she left.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex31e"
}
{
    "category_minor": "Grammatical words -- vers", 
    "reference": "Around what time will he come?", 
    "category_major": "Lexical", 
    "question": "Is the word vers correctly translated", 
    "source": "Vers quelle heure va-t-il venir?", 
    "systems": [
        {
            "output": "What time will it be?", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "What time will it come?", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "What time is he gonna be here?", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "What time will he be here?", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex31f"
}
{
    "category_minor": "Grammatical words -- vers", 
    "reference": "At an altitude of about l,500 meters, the air is very cool.", 
    "category_major": "Lexical", 
    "question": "Is the word vers correctly translated", 
    "source": "Vers les 1.500 m\u00e8tres d'altitude, l'air est tr\u00e8s frais.", 
    "systems": [
        {
            "output": "Towards the 1,500 meters of altitude, the air is very cool.", 
            "score": "0", 
            "name": "GNMT1"
        }, 
        {
            "output": "At an altitude of 1,500 meters, the air is very cool.", 
            "score": "0", 
            "name": "GNMT2"
        }, 
        {
            "output": "Around 1,500 metres above sea level, the air is very cool.", 
            "score": "1", 
            "name": "DEEPL1"
        }, 
        {
            "output": "Around 1,500 metres above sea level, the air is very cool.", 
            "score": "1", 
            "name": "DEEPL2"
        }
    ], 
    "id": "Lex31g"
}

